AMoPO: Adaptive Multi-objective Preference Optimization without Reward Models and Reference Models

Existing multi-objective preference alignment methods for large language models (LLMs) face limitations: (1) the inability to effectively balance various preference dimensions, and (2) reliance on auxiliary reward/reference models introduces computational complexity. To address these challenges, we propose Adaptive Multi-objective Preference Optimization (AMoPO), a novel framework that achieves dynamic balance across preference dimensions. By introducing the multi-objective optimization paradigm to use the dimension-aware generation metrics as implicit rewards, AMoPO aligns LLMs with diverse preferences without additional reward models or reference models. We introduce an adaptive weight assignment mechanism that models the generation space as a Gaussian distribution, allowing dynamic prioritization of preference dimensions. Empirical results demonstrate that AMoPO outperforms state-of-the-art baselines by 28.5%, and the experiments on 7B, 14B, and 32B models reveal the scaling ability of AMoPO. Moreover, additional analysis of multiple dimensions verifies its adaptability and effectiveness. These findings validate AMoPO's capability to achieve dimension-aware preference alignment, highlighting its superiority. Our codes and datasets are available at https://github.com/Javkonline/AMoPO.

==> latex/opensource/src/data/__init__.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from .collator import KTODataCollatorWithPadding, PairwiseDataCollatorWithPadding, SFTDataCollatorWith4DAttentionMask, MODataCollatorWithPadding, MODPOPairwiseDataCollatorWithPadding
from .data_utils import Role, split_dataset
from .loader import get_dataset, get_dataset_modpo
from .template import TEMPLATES, Template, get_template_and_fix_tokenizer


__all__ = [
    "KTODataCollatorWithPadding",
    "PairwiseDataCollatorWithPadding",
    "MODataCollatorWithPadding",
    "MODPOPairwiseDataCollatorWithPadding",
    "SFTDataCollatorWith4DAttentionMask",
    "Role",
    "split_dataset",
    "get_dataset",
    "TEMPLATES",
    "Template",
    "get_template_and_fix_tokenizer",
    "get_dataset_modpo",
]


==> latex/opensource/src/data/aligner.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import os
from functools import partial
from typing import TYPE_CHECKING, Any, Dict, List, Union

from datasets import Features

from ..extras.logging import get_logger
from .data_utils import Role
import pdb

if TYPE_CHECKING:
    from datasets import Dataset, IterableDataset
    from transformers import Seq2SeqTrainingArguments

    from ..hparams import DataArguments
    from .parser import DatasetAttr


logger = get_logger(__name__)


def _convert_images(images: List[Any], dataset_attr: "DatasetAttr", data_args: "DataArguments") -> List[Any]:
    r"""
    Optionally concatenates image path to dataset dir when loading from local disk.
    """
    outputs = []
    if dataset_attr.load_from in ["script", "file"]:
        for image in images:
            if isinstance(image, str) and os.path.isfile(os.path.join(data_args.dataset_dir, image)):
                outputs.append(os.path.join(data_args.dataset_dir, image))
            else:
                outputs.append(image)

    return outputs


def convert_alpaca(
    examples: Dict[str, List[Any]], dataset_attr: "DatasetAttr", data_args: "DataArguments"
) -> Dict[str, List[Any]]:
    r"""
    Converts alpaca format dataset to the standard format.
    """
    outputs = {"prompt": [], "response": [], "system": [], "tools": [], "images": []}
    convert_images = partial(_convert_images, dataset_attr=dataset_attr, data_args=data_args)
    for i in range(len(examples[dataset_attr.prompt])):
        prompt = []
        if dataset_attr.history and isinstance(examples[dataset_attr.history][i], list):
            for old_prompt, old_response in examples[dataset_attr.history][i]:
                prompt.append({"role": Role.USER.value, "content": old_prompt})
                prompt.append({"role": Role.ASSISTANT.value, "content": old_response})

        content = []
        if dataset_attr.prompt and examples[dataset_attr.prompt][i]:
            content.append(examples[dataset_attr.prompt][i])

        if dataset_attr.query and examples[dataset_attr.query][i]:
            content.append(examples[dataset_attr.query][i])

        prompt.append({"role": Role.USER.value, "content": "\n".join(content)})  # "prompt\nquery"

        if dataset_attr.kto_tag and isinstance(examples[dataset_attr.kto_tag][i], bool):  # kto example
            response = [{"role": Role.ASSISTANT.value, "content": examples[dataset_attr.response][i]}]
            if examples[dataset_attr.kto_tag][i]:
                response = response + [{"role": Role.ASSISTANT.value, "content": ""}]
            else:
                response = [{"role": Role.ASSISTANT.value, "content": ""}] + response
        elif (
            dataset_attr.ranking
            and isinstance(examples[dataset_attr.chosen][i], str)
            and isinstance(examples[dataset_attr.rejected][i], str)
        ):  # pairwise example
            response = [
                {"role": Role.ASSISTANT.value, "content": examples[dataset_attr.chosen][i]},
                {"role": Role.ASSISTANT.value, "content": examples[dataset_attr.rejected][i]},
            ]
        elif dataset_attr.response and isinstance(examples[dataset_attr.response][i], str):  # normal example
            response = [{"role": Role.ASSISTANT.value, "content": examples[dataset_attr.response][i]}]
        else:  # unsupervised
            response = []

        outputs["prompt"].append(prompt)
        outputs["response"].append(response)
        outputs["system"].append(examples[dataset_attr.system][i] if dataset_attr.system else "")
        outputs["tools"].append(examples[dataset_attr.tools][i] if dataset_attr.tools else "")
        outputs["images"].append(convert_images(examples[dataset_attr.images][i]) if dataset_attr.images else [])

    return outputs


def convert_sharegpt(
    examples: Dict[str, List[Any]], dataset_attr: "DatasetAttr", data_args: "DataArguments"
) -> Dict[str, List[Any]]:
    r"""
    Converts sharegpt format dataset to the standard format.
    """
    outputs = {"prompt": [], "response": [], "system": [], "tools": [], "images": []}
    convert_images = partial(_convert_images, dataset_attr=dataset_attr, data_args=data_args)
    tag_mapping = {
        dataset_attr.user_tag: Role.USER.value,
        dataset_attr.assistant_tag: Role.ASSISTANT.value,
        dataset_attr.observation_tag: Role.OBSERVATION.value,
        dataset_attr.function_tag: Role.FUNCTION.value,
        dataset_attr.system_tag: Role.SYSTEM.value,
    }
    odd_tags = (dataset_attr.user_tag, dataset_attr.observation_tag)
    even_tags = (dataset_attr.assistant_tag, dataset_attr.function_tag)
    accept_tags = (odd_tags, even_tags)
    # 在这里转换数据 conversations to prompt response system tools images
    for i, messages in enumerate(examples[dataset_attr.messages]):
        # pdb.set_trace()
        if dataset_attr.system_tag and messages[0][dataset_attr.role_tag] == dataset_attr.system_tag:
            system = messages[0][dataset_attr.content_tag]
            messages = messages[1:]
        else:
            system = examples[dataset_attr.system][i] if dataset_attr.system else ""

        if len(messages) == 0:
            continue

        aligned_messages = []
        broken_data = False
        for turn_idx, message in enumerate(messages):
            if message[dataset_attr.role_tag] not in accept_tags[turn_idx % 2]:
                logger.warning("Invalid role tag in {}.".format(messages))
                broken_data = True

            aligned_messages.append(
                {"role": tag_mapping[message[dataset_attr.role_tag]], "content": message[dataset_attr.content_tag]}
            )

        if (not dataset_attr.ranking and len(aligned_messages) % 2 != 0) or (
            dataset_attr.ranking and len(aligned_messages) % 2 == 0
        ):
            logger.warning("Invalid message count in {}.".format(messages))
            broken_data = True

        if dataset_attr.kto_tag and isinstance(examples[dataset_attr.kto_tag][i], bool):  # kto example
            prompt = aligned_messages[:-1]
            response = aligned_messages[-1:]
            if examples[dataset_attr.kto_tag][i]:
                response = response + [{"role": Role.ASSISTANT.value, "content": ""}]
            else:
                response = [{"role": Role.ASSISTANT.value, "content": ""}] + response
        elif (
            dataset_attr.ranking
            and isinstance(examples[dataset_attr.chosen][i], dict)
            and isinstance(examples[dataset_attr.rejected][i], dict)
        ):  # pairwise example 这里就是pair数据 在response那里构建了一对response
            chosen = examples[dataset_attr.chosen][i]
            rejected = examples[dataset_attr.rejected][i]
            if (
                chosen[dataset_attr.role_tag] not in accept_tags[-1]
                or rejected[dataset_attr.role_tag] not in accept_tags[-1]
            ):
                logger.warning("Invalid role tag in {}.".format([chosen, rejected]))
                broken_data = True

            prompt = aligned_messages
            response = [
                {"role": tag_mapping[chosen[dataset_attr.role_tag]], "content": chosen[dataset_attr.content_tag]},
                {"role": tag_mapping[rejected[dataset_attr.role_tag]], "content": rejected[dataset_attr.content_tag]},
            ]
        else:  # normal example
            prompt = aligned_messages[:-1]
            response = aligned_messages[-1:]

        if broken_data:
            logger.warning("Skipping this abnormal example.")
            continue

        outputs["prompt"].append(prompt)
        outputs["response"].append(response)
        outputs["system"].append(system)
        outputs["tools"].append(examples[dataset_attr.tools][i] if dataset_attr.tools else "")
        outputs["images"].append(convert_images(examples[dataset_attr.images][i]) if dataset_attr.images else [])

    return outputs

def convert_rmopo(
    examples: Dict[str, List[Any]], dataset_attr: "DatasetAttr", data_args: "DataArguments"
) -> Dict[str, List[Any]]:
    r"""
    Converts rmopo format dataset to the standard format.
    """
    outputs = {"prompt": [], "response": [], "system": [], "tools": [], "images": []}
    for i, messages in enumerate(examples[dataset_attr.messages]):
        # if i == 10:
        #     print("!!!!!!!!!!!!!!!!!!!!!!!!!!@!@!@!@!@@!")
        # prompts = []
        # prompts.append({"role":"user","content":examples[dataset_attr.messages][i]})
        
        prompt = {"role":"user","content":examples[dataset_attr.messages][i]}
        response = [
                {"role":"assistant",
                "content":examples[dataset_attr.chosen][i][dataset_attr.response_content],
                "helpfulness":examples[dataset_attr.chosen][i][dataset_attr.helpfulness_content],
                "correctness":examples[dataset_attr.chosen][i][dataset_attr.correctness_content],
                "instruction_following":examples[dataset_attr.chosen][i][dataset_attr.instruction_following_content]},
                {"role":"assistant",
                "content":examples[dataset_attr.rejected][i][dataset_attr.response_content],
                "helpfulness":examples[dataset_attr.rejected][i][dataset_attr.helpfulness_content],
                "correctness":examples[dataset_attr.rejected][i][dataset_attr.correctness_content],
                "instruction_following":examples[dataset_attr.rejected][i][dataset_attr.instruction_following_content]}
        ]
        outputs["prompt"].append(prompt)
        outputs["response"].append(response)
        outputs["system"].append("")
        outputs["tools"].append("")
        outputs["images"].append([])
    # print(outputs)
    return outputs

def convert_modpo(
    examples: Dict[str, List[Any]], dataset_attr: "DatasetAttr", data_args: "DataArguments"
) -> Dict[str, List[Any]]:
    r"""
    Converts rmopo format dataset to the standard format.
    """
    outputs = {"prompt": [], "response": [], "system": [], "tools": [], "images": []}
    for i, messages in enumerate(examples[dataset_attr.messages]):
        # if i == 10:
        #     print("!!!!!!!!!!!!!!!!!!!!!!!!!!@!@!@!@!@@!")
        # prompts = []
        # prompts.append({"role":"user","content":examples[dataset_attr.messages][i]})
        
        prompt = {"role":"user","content":examples[dataset_attr.messages][i]}
        response = [
                {"role":"assistant",
                "content":examples[dataset_attr.chosen][i][dataset_attr.response_content],
                "helpfulness":examples[dataset_attr.chosen][i][dataset_attr.helpfulness_content],
                "correctness":examples[dataset_attr.chosen][i][dataset_attr.correctness_content],
                "instruction_following":examples[dataset_attr.chosen][i][dataset_attr.instruction_following_content],
                "reward_score":examples[dataset_attr.chosen][i][dataset_attr.reward_score_content]
                },
                {"role":"assistant",
                "content":examples[dataset_attr.rejected][i][dataset_attr.response_content],
                "helpfulness":examples[dataset_attr.rejected][i][dataset_attr.helpfulness_content],
                "correctness":examples[dataset_attr.rejected][i][dataset_attr.correctness_content],
                "instruction_following":examples[dataset_attr.rejected][i][dataset_attr.instruction_following_content],
                "reward_score":examples[dataset_attr.rejected][i][dataset_attr.reward_score_content]}
        ]
        outputs["prompt"].append(prompt)
        outputs["response"].append(response)
        outputs["system"].append("")
        outputs["tools"].append("")
        outputs["images"].append([])
    # print(outputs)
    return outputs


def align_dataset(
    dataset: Union["Dataset", "IterableDataset"],
    dataset_attr: "DatasetAttr",
    data_args: "DataArguments",
    training_args: "Seq2SeqTrainingArguments",
) -> Union["Dataset", "IterableDataset"]:
    r"""
    Aligned dataset:
        prompt: [{"role": "user", "content": "..."}] * (2T - 1)
        response: [{"role": "assistant", "content": "..."}] * N (N > 1 for ranking dataset)
        system: "..."
        tools: "...",
        images: [],
    """
    if dataset_attr.formatting == "alpaca":
        convert_func = partial(convert_alpaca, dataset_attr=dataset_attr, data_args=data_args)
    elif dataset_attr.formatting == "sharegpt":
        convert_func = partial(convert_sharegpt, dataset_attr=dataset_attr, data_args=data_args)
    elif dataset_attr.formatting == "rmopo":
        convert_func = partial(convert_rmopo, dataset_attr=dataset_attr, data_args=data_args)
    else:
        convert_func = partial(convert_modpo, dataset_attr=dataset_attr, data_args=data_args)

    column_names = list(next(iter(dataset)).keys())
    features = Features.from_dict(
        {
            "prompt": [
                {"role": {"dtype": "string", "_type": "Value"}, "content": {"dtype": "string", "_type": "Value"}}
            ],
            "response": [
                {"role": {"dtype": "string", "_type": "Value"}, "content": {"dtype": "string", "_type": "Value"},"helpfulness":{"dtype": "string", "_type": "Value"},
                "correctness": {"dtype": "string", "_type": "Value"},"instruction_following":{"dtype": "string", "_type": "Value"}}
            ],
            "system": {"dtype": "string", "_type": "Value"},
            "tools": {"dtype": "string", "_type": "Value"},
            "images": [{"_type": "Image"}],
        }
    )
    kwargs = {}
    if not data_args.streaming:
        kwargs = dict(
            num_proc=data_args.preprocessing_num_workers,
            load_from_cache_file=(not data_args.overwrite_cache) or (training_args.local_process_index != 0),
            desc="Converting format of dataset",
        )
    if dataset_attr.formatting == "rmopo":
        # print("rmopo!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
        return dataset.map(convert_func,batched=True)

    return dataset.map(
        convert_func,
        batched=True,
        remove_columns=column_names,
        # features=features,
        **kwargs,
    )


==> latex/opensource/src/data/collator.py <==
# Copyright 2024 OpenAccess AI Collective and the LlamaFactory team.
#
# This code is inspired by the OpenAccess AI Collective's axolotl library.
# https://github.com/OpenAccess-AI-Collective/axolotl/blob/main/src/axolotl/monkeypatch/utils.py
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from dataclasses import dataclass
from typing import Any, Dict, Literal, Sequence

import torch, pdb
from transformers import DataCollatorForSeq2Seq


def prepare_4d_attention_mask(attention_mask_with_indices: "torch.Tensor", dtype: "torch.dtype") -> "torch.Tensor":
    r"""
    Expands the attention mask with indices from (batch_size, seq_len) to (batch_size, 1, seq_len, seq_len),
    while handles packed sequences and transforms the mask to lower triangular form to prevent future peeking.

    e.g.
    ```python
    # input
    [[1, 1, 2, 2, 2, 0]]
    # output
    [
        [
            [
                [o, x, x, x, x, x],
                [o, o, x, x, x, x],
                [x, x, o, x, x, x],
                [x, x, o, o, x, x],
                [x, x, o, o, o, x],
                [x, x, x, x, x, x],
            ]
        ]
    ]
    ```
    where `o` equals to `0.0`, `x` equals to `min_dtype`.
    """
    bsz, seq_len = attention_mask_with_indices.size()
    min_dtype = torch.finfo(dtype).min
    expanded_mask = attention_mask_with_indices[:, None, None, :].expand(bsz, 1, seq_len, seq_len)
    # Create a binary mask from the original mask where zeros remain zeros and all other values are set to one
    padding_mask = torch.where(expanded_mask != 0, 1, 0)
    # Create a block-diagonal mask.
    attention_mask_4d = torch.eq(expanded_mask, expanded_mask.transpose(-1, -2)).int() * padding_mask
    # Use the lower triangular mask to zero out the upper triangular part
    attention_mask_4d *= torch.tril(torch.ones((seq_len, seq_len), dtype=torch.long))
    # Invert the attention mask.
    attention_mask_4d = torch.where(attention_mask_4d != 0, torch.tensor(0, dtype=dtype), min_dtype)
    return attention_mask_4d


@dataclass
class SFTDataCollatorWith4DAttentionMask(DataCollatorForSeq2Seq):
    r"""
    Data collator for 4d attention mask.
    """

    block_diag_attn: bool = False
    attn_implementation: Literal["eager", "sdpa", "flash_attention_2"] = "eager"
    compute_dtype: "torch.dtype" = torch.float32

    def __call__(self, features: Sequence[Dict[str, Any]]) -> Dict[str, "torch.Tensor"]:
        features = super().__call__(features)
        if self.block_diag_attn and self.attn_implementation != "flash_attention_2":
            features["attention_mask"] = prepare_4d_attention_mask(features["attention_mask"], self.compute_dtype)

        return features


@dataclass
class PairwiseDataCollatorWithPadding(DataCollatorForSeq2Seq):
    r"""
    Data collator for pairwise data.
    """

    def __call__(self, features: Sequence[Dict[str, Any]]) -> Dict[str, "torch.Tensor"]:
        r"""
        Pads batched data to the longest sequence in the batch.

        We generate 2 * n examples where the first n examples represent chosen examples and
        the last n examples represent rejected examples.
        """
        concatenated_features = []
        for key in ("chosen", "rejected"):
            for feature in features:
                target_feature = {
                    "input_ids": feature["{}_input_ids".format(key)],
                    "attention_mask": feature["{}_attention_mask".format(key)],
                    "labels": feature["{}_labels".format(key)],
                }
                if "pixel_values" in feature:
                    target_feature["pixel_values"] = feature["pixel_values"]

                if "{}_token_type_ids".format(key) in feature:
                    target_feature["token_type_ids"] = feature["{}_token_type_ids".format(key)]

                concatenated_features.append(target_feature)

        return super().__call__(concatenated_features)


@dataclass
class KTODataCollatorWithPadding(DataCollatorForSeq2Seq):
    r"""
    Data collator for KTO data.
    """

    def __call__(self, features: Sequence[Dict[str, Any]]) -> Dict[str, "torch.Tensor"]:
        target_features = []
        kl_features = []
        kto_tags = []
        for feature in features:
            target_feature = {
                "input_ids": feature["input_ids"],
                "attention_mask": feature["attention_mask"],
                "labels": feature["labels"],
            }
            kl_feature = {
                "input_ids": feature["kl_input_ids"],
                "attention_mask": feature["kl_attention_mask"],
                "labels": feature["kl_labels"],
            }
            if "pixel_values" in feature:
                target_feature["pixel_values"] = feature["pixel_values"]

            if "token_type_ids" in feature:
                target_feature["token_type_ids"] = feature["token_type_ids"]
                kl_feature["token_type_ids"] = feature["kl_token_type_ids"]

            target_features.append(target_feature)
            kl_features.append(kl_feature)
            kto_tags.append(feature["kto_tags"])

        batch = super().__call__(target_features)
        kl_batch = super().__call__(kl_features)
        batch["kl_input_ids"] = kl_batch["input_ids"]
        batch["kl_attention_mask"] = kl_batch["attention_mask"]
        batch["kl_labels"] = kl_batch["labels"]
        if "token_type_ids" in batch:
            batch["kl_token_type_ids"] = kl_batch["token_type_ids"]

        batch["kto_tags"] = torch.tensor(kto_tags)
        return batch

@dataclass
class MODataCollatorWithPadding(DataCollatorForSeq2Seq):
    r"""
    Data collator for Multi-Object data.
    """

    def __call__(self, features: Sequence[Dict[str, Any]]) -> Dict[str, "torch.Tensor"]:
        concatenated_features = []
        object_list = ['no_object','helpfulness','correctness','instruction_following']
        for object in object_list:
            for key in ("chosen","rejected"):
                for feature in features:
                    target_feature = {
                        "input_ids": feature["{}_input_ids_{}".format(key,object)],
                        "attention_mask": feature["{}_attention_mask_{}".format(key,object)],
                        "labels": feature["{}_labels_{}".format(key,object)],
                    }
                    if "pixel_values" in feature:
                        target_feature["pixel_values"] = feature["pixel_values"]

                    if "{}_token_type_ids".format(key) in feature:
                        target_feature["token_type_ids"] = feature["{}_token_type_ids".format(key)]

                    concatenated_features.append(target_feature)
        return super().__call__(concatenated_features)
                    

@dataclass
class MODPOPairwiseDataCollatorWithPadding(DataCollatorForSeq2Seq):
    r"""
    Data collator for pairwise data.
    """

    def __call__(self, features: Sequence[Dict[str, Any]]) -> Dict[str, "torch.Tensor"]:
        r"""
        Pads batched data to the longest sequence in the batch.

        We generate 2 * n examples where the first n examples represent chosen examples and
        the last n examples represent rejected examples.
        """
        concatenated_features = []
        for key in ("chosen", "rejected"):
            for feature in features:
                target_feature = {
                    "input_ids": feature["{}_input_ids".format(key)],
                    "attention_mask": feature["{}_attention_mask".format(key)],
                    "labels": feature["{}_labels".format(key)],
                    "prompt": feature["prompt"],
                    "response": feature[key],
                    "reward_score": feature["{}_reward_score".format(key)],
                }
                if "pixel_values" in feature:
                    target_feature["pixel_values"] = feature["pixel_values"]

                if "{}_token_type_ids".format(key) in feature:
                    target_feature["token_type_ids"] = feature["{}_token_type_ids".format(key)]

                concatenated_features.append(target_feature)
        return super().__call__(concatenated_features)
            
        

==> latex/opensource/src/data/data_utils.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from enum import Enum, unique
from typing import TYPE_CHECKING, Dict, List, Optional, Sequence, Set, TypedDict, Union

from datasets import DatasetDict, concatenate_datasets, interleave_datasets

from ..extras.logging import get_logger


if TYPE_CHECKING:
    from datasets import Dataset, IterableDataset

    from ..hparams import DataArguments


logger = get_logger(__name__)


SLOTS = Sequence[Union[str, Set[str], Dict[str, str]]]


@unique
class Role(str, Enum):
    USER = "user"
    ASSISTANT = "assistant"
    SYSTEM = "system"
    FUNCTION = "function"
    OBSERVATION = "observation"


class DatasetModule(TypedDict):
    train_dataset: Optional[Union["Dataset", "IterableDataset"]]
    eval_dataset: Optional[Union["Dataset", "IterableDataset"]]


def merge_dataset(
    all_datasets: List[Union["Dataset", "IterableDataset"]], data_args: "DataArguments", seed: int
) -> Union["Dataset", "IterableDataset"]:
    if len(all_datasets) == 1:
        return all_datasets[0]
    elif data_args.mix_strategy == "concat":
        if data_args.streaming:
            logger.warning("The samples between different datasets will not be mixed in streaming mode.")

        return concatenate_datasets(all_datasets)
    elif data_args.mix_strategy.startswith("interleave"):
        if not data_args.streaming:
            logger.warning("We recommend using `mix_strategy=concat` in non-streaming mode.")

        return interleave_datasets(
            datasets=all_datasets,
            probabilities=data_args.interleave_probs,
            seed=seed,
            stopping_strategy="first_exhausted" if data_args.mix_strategy.endswith("under") else "all_exhausted",
        )
    else:
        raise ValueError("Unknown mixing strategy.")


def split_dataset(
    dataset: Union["Dataset", "IterableDataset"], data_args: "DataArguments", seed: int
) -> "DatasetDict":
    r"""
    Splits the dataset and returns a dataset dict containing train set (required) and validation set (optional).
    """
    if data_args.streaming:
        dataset = dataset.shuffle(buffer_size=data_args.buffer_size, seed=seed)
        val_set = dataset.take(int(data_args.val_size))
        train_set = dataset.skip(int(data_args.val_size))
        return DatasetDict({"train": train_set, "validation": val_set})
    else:
        val_size = int(data_args.val_size) if data_args.val_size > 1 else data_args.val_size
        dataset = dataset.train_test_split(test_size=val_size, seed=seed)
        return DatasetDict({"train": dataset["train"], "validation": dataset["test"]})


==> latex/opensource/src/data/formatter.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import json
import re
from abc import ABC, abstractmethod
from dataclasses import dataclass, field
from typing import List, Literal, Optional, Tuple, Union

from .data_utils import SLOTS
from .tool_utils import DefaultToolUtils, GLM4ToolUtils


@dataclass
class Formatter(ABC):
    slots: SLOTS = field(default_factory=list)
    tool_format: Optional[Literal["default", "glm4"]] = None

    @abstractmethod
    def apply(self, **kwargs) -> SLOTS: ...

    def extract(self, content: str) -> Union[str, List[Tuple[str, str]]]:
        raise NotImplementedError


@dataclass
class EmptyFormatter(Formatter):
    def __post_init__(self):
        has_placeholder = False
        for slot in filter(lambda s: isinstance(s, str), self.slots):
            if re.search(r"\{\{[a-zA-Z_][a-zA-Z0-9_]*\}\}", slot):
                has_placeholder = True

        if has_placeholder:
            raise ValueError("Empty formatter should not contain any placeholder.")

    def apply(self, **kwargs) -> SLOTS:
        return self.slots


@dataclass
class StringFormatter(Formatter):
    def __post_init__(self):
        has_placeholder = False
        for slot in filter(lambda s: isinstance(s, str), self.slots):
            if re.search(r"\{\{[a-zA-Z_][a-zA-Z0-9_]*\}\}", slot):
                has_placeholder = True

        if not has_placeholder:
            raise ValueError("A placeholder is required in the string formatter.")

    def apply(self, **kwargs) -> SLOTS:
        elements = []
        for slot in self.slots:
            if isinstance(slot, str):
                for name, value in kwargs.items():
                    if not isinstance(value, str):
                        raise RuntimeError("Expected a string, got {}".format(value))

                    slot = slot.replace("{{" + name + "}}", value, 1)
                elements.append(slot)
            elif isinstance(slot, (dict, set)):
                elements.append(slot)
            else:
                raise RuntimeError("Input must be string, set[str] or dict[str, str], got {}".format(type(slot)))

        return elements


@dataclass
class FunctionFormatter(Formatter):
    def __post_init__(self):
        if self.tool_format == "default":
            self.slots = DefaultToolUtils.get_function_slots() + self.slots
        elif self.tool_format == "glm4":
            self.slots = GLM4ToolUtils.get_function_slots() + self.slots
        else:
            raise NotImplementedError("Tool format {} was not found.".format(self.tool_format))

    def apply(self, **kwargs) -> SLOTS:
        content = kwargs.pop("content")
        functions: List[Tuple[str, str]] = []
        try:
            tool_calls = json.loads(content)
            if not isinstance(tool_calls, list):  # parallel function call
                tool_calls = [tool_calls]

            for tool_call in tool_calls:
                functions.append((tool_call["name"], json.dumps(tool_call["arguments"], ensure_ascii=False)))

        except json.JSONDecodeError:
            functions = []

        elements = []
        for name, arguments in functions:
            for slot in self.slots:
                if isinstance(slot, str):
                    slot = slot.replace("{{name}}", name).replace("{{arguments}}", arguments)
                    elements.append(slot)
                elif isinstance(slot, (dict, set)):
                    elements.append(slot)
                else:
                    raise RuntimeError("Input must be string, set[str] or dict[str, str], got {}".format(type(slot)))

        return elements


@dataclass
class ToolFormatter(Formatter):
    def __post_init__(self):
        if self.tool_format == "default":
            self._tool_formatter = DefaultToolUtils.tool_formatter
            self._tool_extractor = DefaultToolUtils.tool_extractor
        elif self.tool_format == "glm4":
            self._tool_formatter = GLM4ToolUtils.tool_formatter
            self._tool_extractor = GLM4ToolUtils.tool_extractor
        else:
            raise NotImplementedError("Tool format {} was not found.".format(self.tool_format))

    def apply(self, **kwargs) -> SLOTS:
        content = kwargs.pop("content")
        try:
            tools = json.loads(content)
            return [self._tool_formatter(tools) if len(tools) != 0 else ""]
        except json.JSONDecodeError:
            return [""]

    def extract(self, content: str) -> Union[str, List[Tuple[str, str]]]:
        return self._tool_extractor(content)


==> latex/opensource/src/data/loader.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import os
import sys
from typing import TYPE_CHECKING, Dict, Literal, Optional, Sequence, Union

import numpy as np
from datasets import DatasetDict, load_dataset, load_from_disk
from transformers.utils.versions import require_version

from ..extras.constants import FILEEXT2TYPE
from ..extras.logging import get_logger
from ..extras.misc import has_tokenized_data
from .aligner import align_dataset
from .data_utils import merge_dataset, split_dataset
from .parser import get_dataset_list
from .preprocess import get_preprocess_and_print_func
from .template import get_template_and_fix_tokenizer
import pdb

if TYPE_CHECKING:
    from datasets import Dataset, IterableDataset
    from transformers import PreTrainedTokenizer, ProcessorMixin, Seq2SeqTrainingArguments

    from ..hparams import DataArguments, ModelArguments
    from .data_utils import DatasetModule
    from .parser import DatasetAttr
    from .template import Template


logger = get_logger(__name__)


def _load_single_dataset(
    dataset_attr: "DatasetAttr",
    model_args: "ModelArguments",
    data_args: "DataArguments",
    training_args: "Seq2SeqTrainingArguments",
) -> Union["Dataset", "IterableDataset"]:
    logger.info("Loading dataset {}...".format(dataset_attr))
    data_path, data_name, data_dir, data_files = None, None, None, None
    if dataset_attr.load_from in ["hf_hub", "ms_hub"]:
        data_path = dataset_attr.dataset_name
        data_name = dataset_attr.subset
        data_dir = dataset_attr.folder

    elif dataset_attr.load_from == "script":
        data_path = os.path.join(data_args.dataset_dir, dataset_attr.dataset_name)
        data_name = dataset_attr.subset
        data_dir = dataset_attr.folder

    elif dataset_attr.load_from == "file":
        data_files = []
        local_path = os.path.join(data_args.dataset_dir, dataset_attr.dataset_name)
        if os.path.isdir(local_path):  # is directory
            for file_name in os.listdir(local_path):
                data_files.append(os.path.join(local_path, file_name))
                if data_path is None:
                    data_path = FILEEXT2TYPE.get(file_name.split(".")[-1], None)
                elif data_path != FILEEXT2TYPE.get(file_name.split(".")[-1], None):
                    raise ValueError("File types should be identical.")
        elif os.path.isfile(local_path):  # is file
            data_files.append(local_path)
            data_path = FILEEXT2TYPE.get(local_path.split(".")[-1], None)
        else:
            raise ValueError("File {} not found.".format(local_path))

        if data_path is None:
            raise ValueError("Allowed file types: {}.".format(",".join(FILEEXT2TYPE.keys())))
    else:
        raise NotImplementedError("Unknown load type: {}.".format(dataset_attr.load_from))

    if dataset_attr.load_from == "ms_hub":
        require_version("modelscope>=1.11.0", "To fix: pip install modelscope>=1.11.0")
        from modelscope import MsDataset
        from modelscope.utils.config_ds import MS_DATASETS_CACHE

        cache_dir = model_args.cache_dir or MS_DATASETS_CACHE
        dataset = MsDataset.load(
            dataset_name=data_path,
            subset_name=data_name,
            data_dir=data_dir,
            data_files=data_files,
            split=dataset_attr.split,
            cache_dir=cache_dir,
            token=model_args.ms_hub_token,
            use_streaming=(data_args.streaming and (dataset_attr.load_from != "file")),
        )
        if isinstance(dataset, MsDataset):
            dataset = dataset.to_hf_dataset()
    else:
        # pdb.set_trace()
        dataset = load_dataset(
            path=data_path,
            name=data_name,
            data_dir=data_dir,
            data_files=data_files,
            split=dataset_attr.split,
            cache_dir=model_args.cache_dir,
            token=model_args.hf_hub_token,
            streaming=(data_args.streaming and (dataset_attr.load_from != "file")),
            trust_remote_code=True,
        )
    # pdb.set_trace()
    if data_args.streaming and (dataset_attr.load_from == "file"):  # faster than specifying streaming=True
        dataset = dataset.to_iterable_dataset()  # TODO: add num shards parameter

    if dataset_attr.num_samples is not None and not data_args.streaming:
        target_num = dataset_attr.num_samples
        indexes = np.random.permutation(len(dataset))[:target_num]
        target_num -= len(indexes)
        if target_num > 0:
            expand_indexes = np.random.choice(len(dataset), target_num)
            indexes = np.concatenate((indexes, expand_indexes), axis=0)

        assert len(indexes) == dataset_attr.num_samples, "Sample num mismatched."
        dataset = dataset.select(indexes)
        logger.info("Sampled {} examples from dataset {}.".format(dataset_attr.num_samples, dataset_attr))

    if data_args.max_samples is not None:  # truncate dataset
        max_samples = min(data_args.max_samples, len(dataset))
        dataset = dataset.select(range(max_samples))
    # pdb.set_trace()

    return align_dataset(dataset, dataset_attr, data_args, training_args)


def _get_merged_dataset(
    dataset_names: Optional[Sequence[str]],
    model_args: "ModelArguments",
    data_args: "DataArguments",
    training_args: "Seq2SeqTrainingArguments",
    stage: Literal["pt", "sft", "rm", "ppo", "kto"],
) -> Optional[Union["Dataset", "IterableDataset"]]:
    if dataset_names is None:
        return None

    datasets = []
    # pdb.set_trace()
    for dataset_attr in get_dataset_list(dataset_names, data_args.dataset_dir):
        # pdb.set_trace()
        if (stage == "rm" and dataset_attr.ranking is False) or (stage != "rm" and dataset_attr.ranking is True):
            raise ValueError("The dataset is not applicable in the current training stage.")
        # x = _load_single_dataset(dataset_attr, model_args, data_args, training_args)
        # pdb.set_trace()
        datasets.append(_load_single_dataset(dataset_attr, model_args, data_args, training_args))

    return merge_dataset(datasets, data_args, seed=training_args.seed)


def _get_preprocessed_dataset(
    dataset: Optional[Union["Dataset", "IterableDataset"]],
    data_args: "DataArguments",
    training_args: "Seq2SeqTrainingArguments",
    stage: Literal["pt", "sft", "rm", "ppo", "kto"],
    template: "Template",
    tokenizer: "PreTrainedTokenizer",
    processor: Optional["ProcessorMixin"] = None,
    is_eval: bool = False,
    multi_obj: bool = False,
    modpo: bool = False,
) -> Optional[Union["Dataset", "IterableDataset"]]:
    if dataset is None:
        return None

    preprocess_func, print_function = get_preprocess_and_print_func(
        data_args, stage, template, tokenizer, processor, do_generate=(training_args.predict_with_generate and is_eval), multi_obj=multi_obj, modpo=modpo
    )
    column_names = list(next(iter(dataset)).keys())
    kwargs = {}
    if not data_args.streaming:
        kwargs = dict(
            num_proc=data_args.preprocessing_num_workers,
            load_from_cache_file=(not data_args.overwrite_cache) or (training_args.local_process_index != 0),
            desc="Running tokenizer on dataset",
        )

    dataset = dataset.map(preprocess_func, batched=True, remove_columns=column_names, **kwargs)

    if training_args.should_log:
        try:
            print("eval example:" if is_eval else "training example:")
            print_function(next(iter(dataset)))
        except StopIteration:
            if stage == "pt":
                raise RuntimeError("Cannot find sufficient samples, consider increasing dataset size.")
            else:
                raise RuntimeError("Cannot find valid samples, check `data/README.md` for the data format.")

    return dataset


def get_dataset(
    model_args: "ModelArguments",
    data_args: "DataArguments",
    training_args: "Seq2SeqTrainingArguments",
    stage: Literal["pt", "sft", "rm", "ppo", "kto"],
    tokenizer: "PreTrainedTokenizer",
    processor: Optional["ProcessorMixin"] = None,
    multi_obj: bool = False
) -> "DatasetModule":
    template = get_template_and_fix_tokenizer(tokenizer, data_args.template, data_args.tool_format)
    if data_args.train_on_prompt and template.efficient_eos:
        raise ValueError("Current template does not support `train_on_prompt`.")
    # pdb.set_trace()
    # Load tokenized dataset
    if data_args.tokenized_path is not None:
        if has_tokenized_data(data_args.tokenized_path):
            logger.warning("Loading dataset from disk will ignore other data arguments.")
            dataset_dict: "DatasetDict" = load_from_disk(data_args.tokenized_path)
            logger.info("Loaded tokenized dataset from {}.".format(data_args.tokenized_path))

            dataset_module: Dict[str, "Dataset"] = {}
            if "train" in dataset_dict:
                dataset_module["train_dataset"] = dataset_dict["train"]
            if "validation" in dataset_dict:
                dataset_module["eval_dataset"] = dataset_dict["validation"]

            if data_args.streaming:
                dataset_module = {k: v.to_iterable_dataset() for k, v in dataset_module.items()}

            return dataset_module

        if data_args.streaming:
            raise ValueError("Turn off `streaming` when saving dataset to disk.")

    # Load and preprocess dataset
    with training_args.main_process_first(desc="load dataset"):
        dataset = _get_merged_dataset(data_args.dataset, model_args, data_args, training_args, stage)
        # pdb.set_trace()
        # print(dataset['prompt'])
        eval_dataset = _get_merged_dataset(data_args.eval_dataset, model_args, data_args, training_args, stage)
    
    # open multi-object
    with training_args.main_process_first(desc="pre-process dataset"):
        dataset = _get_preprocessed_dataset(
            dataset, data_args, training_args, stage, template, tokenizer, processor, is_eval=False, multi_obj=multi_obj
        )
        eval_dataset = _get_preprocessed_dataset(
            eval_dataset, data_args, training_args, stage, template, tokenizer, processor, is_eval=True, multi_obj=multi_obj
        )

        if data_args.val_size > 1e-6:
            dataset_dict = split_dataset(dataset, data_args, seed=training_args.seed)
        else:
            dataset_dict = {}
            if dataset is not None:
                if data_args.streaming:
                    dataset = dataset.shuffle(buffer_size=data_args.buffer_size, seed=training_args.seed)

                dataset_dict["train"] = dataset

            if eval_dataset is not None:
                if data_args.streaming:
                    eval_dataset = eval_dataset.shuffle(buffer_size=data_args.buffer_size, seed=training_args.seed)

                dataset_dict["validation"] = eval_dataset

            dataset_dict = DatasetDict(dataset_dict)

        if data_args.tokenized_path is not None:
            if training_args.should_save:
                dataset_dict.save_to_disk(data_args.tokenized_path)
                logger.info("Tokenized dataset saved at {}.".format(data_args.tokenized_path))
                logger.info("Please restart the training with `tokenized_path: {}`.".format(data_args.tokenized_path))

            sys.exit(0)

        dataset_module = {}
        if "train" in dataset_dict:
            dataset_module["train_dataset"] = dataset_dict["train"]
        if "validation" in dataset_dict:
            dataset_module["eval_dataset"] = dataset_dict["validation"]
        return dataset_module



def get_dataset_modpo(
    model_args: "ModelArguments",
    data_args: "DataArguments",
    training_args: "Seq2SeqTrainingArguments",
    stage: Literal["pt", "sft", "rm", "ppo", "kto"],
    tokenizer: "PreTrainedTokenizer",
    processor: Optional["ProcessorMixin"] = None,
    multi_obj: bool = False
) -> "DatasetModule":
    template = get_template_and_fix_tokenizer(tokenizer, data_args.template, data_args.tool_format)
    if data_args.train_on_prompt and template.efficient_eos:
        raise ValueError("Current template does not support `train_on_prompt`.")
    # pdb.set_trace()
    # Load tokenized dataset
    if data_args.tokenized_path is not None:
        if has_tokenized_data(data_args.tokenized_path):
            logger.warning("Loading dataset from disk will ignore other data arguments.")
            dataset_dict: "DatasetDict" = load_from_disk(data_args.tokenized_path)
            logger.info("Loaded tokenized dataset from {}.".format(data_args.tokenized_path))

            dataset_module: Dict[str, "Dataset"] = {}
            if "train" in dataset_dict:
                dataset_module["train_dataset"] = dataset_dict["train"]
            if "validation" in dataset_dict:
                dataset_module["eval_dataset"] = dataset_dict["validation"]

            if data_args.streaming:
                dataset_module = {k: v.to_iterable_dataset() for k, v in dataset_module.items()}

            return dataset_module

        if data_args.streaming:
            raise ValueError("Turn off `streaming` when saving dataset to disk.")

    # Load and preprocess dataset
    with training_args.main_process_first(desc="load dataset"):
        dataset = _get_merged_dataset(data_args.dataset, model_args, data_args, training_args, stage)
        # pdb.set_trace()
        # print(dataset['prompt'])
        eval_dataset = _get_merged_dataset(data_args.eval_dataset, model_args, data_args, training_args, stage)
    # pdb.set_trace()
    # open multi-object
    with training_args.main_process_first(desc="pre-process dataset"):
        dataset = _get_preprocessed_dataset(
            dataset, data_args, training_args, stage, template, tokenizer, processor, is_eval=False, multi_obj=multi_obj, modpo=True
        )
        eval_dataset = _get_preprocessed_dataset(
            eval_dataset, data_args, training_args, stage, template, tokenizer, processor, is_eval=True, multi_obj=multi_obj,modpo=True
        )

        if data_args.val_size > 1e-6:
            dataset_dict = split_dataset(dataset, data_args, seed=training_args.seed)
        else:
            dataset_dict = {}
            if dataset is not None:
                if data_args.streaming:
                    dataset = dataset.shuffle(buffer_size=data_args.buffer_size, seed=training_args.seed)

                dataset_dict["train"] = dataset

            if eval_dataset is not None:
                if data_args.streaming:
                    eval_dataset = eval_dataset.shuffle(buffer_size=data_args.buffer_size, seed=training_args.seed)

                dataset_dict["validation"] = eval_dataset

            dataset_dict = DatasetDict(dataset_dict)

        if data_args.tokenized_path is not None:
            if training_args.should_save:
                dataset_dict.save_to_disk(data_args.tokenized_path)
                logger.info("Tokenized dataset saved at {}.".format(data_args.tokenized_path))
                logger.info("Please restart the training with `tokenized_path: {}`.".format(data_args.tokenized_path))

            sys.exit(0)

        dataset_module = {}
        if "train" in dataset_dict:
            dataset_module["train_dataset"] = dataset_dict["train"]
        if "validation" in dataset_dict:
            dataset_module["eval_dataset"] = dataset_dict["validation"]
        # pdb.set_trace()
        return dataset_module

==> latex/opensource/src/data/parser.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import json
import os
from dataclasses import dataclass
from typing import Any, Dict, List, Literal, Optional, Sequence

from transformers.utils import cached_file

from ..extras.constants import DATA_CONFIG
from ..extras.misc import use_modelscope
import pdb

@dataclass
class DatasetAttr:
    r"""
    Dataset attributes.
    """

    # basic configs
    load_from: Literal["hf_hub", "ms_hub", "script", "file"]
    dataset_name: str
    formatting: Literal["alpaca", "sharegpt"] = "alpaca"
    ranking: bool = False
    # extra configs
    subset: Optional[str] = None
    split: str = "train"
    folder: Optional[str] = None
    num_samples: Optional[int] = None
    # common columns
    system: Optional[str] = None
    tools: Optional[str] = None
    images: Optional[str] = None
    # rlhf columns
    chosen: Optional[str] = None
    rejected: Optional[str] = None
    kto_tag: Optional[str] = None
    # alpaca columns
    prompt: Optional[str] = "instruction"
    query: Optional[str] = "input"
    response: Optional[str] = "output"
    history: Optional[str] = None
    # sharegpt columns
    messages: Optional[str] = "conversations"
    # sharegpt tags
    role_tag: Optional[str] = "from"
    content_tag: Optional[str] = "value"
    user_tag: Optional[str] = "human"
    assistant_tag: Optional[str] = "gpt"
    observation_tag: Optional[str] = "observation"
    function_tag: Optional[str] = "function_call"
    system_tag: Optional[str] = "system"
    # rmopo tags
    response_content: Optional[str] = "response"
    helpfulness_content: Optional[str] = "helpfulness"
    correctness_content: Optional[str] = "correctness"
    instruction_following_content : Optional[str] = "instruction_following"
    reward_score_content : Optional[str] = "reward_score"
    # instruction_following_rating_content: Optional[str] = "Rating"
    def __repr__(self) -> str:
        return self.dataset_name

    def set_attr(self, key: str, obj: Dict[str, Any], default: Optional[Any] = None) -> None:
        setattr(self, key, obj.get(key, default))


def get_dataset_list(dataset_names: Optional[Sequence[str]], dataset_dir: str) -> List["DatasetAttr"]:
    r"""
    Gets the attributes of the datasets.
    """
    if dataset_names is None:
        dataset_names = []

    if dataset_dir == "ONLINE":
        dataset_info = None
    else:
        if dataset_dir.startswith("REMOTE:"):
            config_path = cached_file(path_or_repo_id=dataset_dir[7:], filename=DATA_CONFIG, repo_type="dataset")
        else:
            # pdb.set_trace()
            config_path = os.path.join(dataset_dir, DATA_CONFIG)

        try:
            with open(config_path, "r") as f:
                dataset_info = json.load(f)
        except Exception as err:
            if len(dataset_names) != 0:
                raise ValueError("Cannot open {} due to {}.".format(config_path, str(err)))

            dataset_info = None

    dataset_list: List["DatasetAttr"] = []
    for name in dataset_names:
        if dataset_info is None:  # dataset_dir is ONLINE
            load_from = "ms_hub" if use_modelscope() else "hf_hub"
            dataset_attr = DatasetAttr(load_from, dataset_name=name)
            dataset_list.append(dataset_attr)
            continue

        if name not in dataset_info:
            raise ValueError("Undefined dataset {} in {}.".format(name, DATA_CONFIG))

        has_hf_url = "hf_hub_url" in dataset_info[name]
        has_ms_url = "ms_hub_url" in dataset_info[name]

        if has_hf_url or has_ms_url:
            if (use_modelscope() and has_ms_url) or (not has_hf_url):
                dataset_attr = DatasetAttr("ms_hub", dataset_name=dataset_info[name]["ms_hub_url"])
            else:
                dataset_attr = DatasetAttr("hf_hub", dataset_name=dataset_info[name]["hf_hub_url"])
        elif "script_url" in dataset_info[name]:
            dataset_attr = DatasetAttr("script", dataset_name=dataset_info[name]["script_url"])
        else:
            dataset_attr = DatasetAttr("file", dataset_name=dataset_info[name]["file_name"])

        dataset_attr.set_attr("formatting", dataset_info[name], default="alpaca")
        dataset_attr.set_attr("ranking", dataset_info[name], default=False)
        dataset_attr.set_attr("subset", dataset_info[name])
        dataset_attr.set_attr("split", dataset_info[name], default="train")
        dataset_attr.set_attr("folder", dataset_info[name])
        dataset_attr.set_attr("num_samples", dataset_info[name])

        if "columns" in dataset_info[name]:
            column_names = ["system", "tools", "images", "chosen", "rejected", "kto_tag"]
            if dataset_attr.formatting == "alpaca":
                column_names.extend(["prompt", "query", "response", "history"])
            else:
                column_names.extend(["messages"])

            for column_name in column_names:
                dataset_attr.set_attr(column_name, dataset_info[name]["columns"])

        if dataset_attr.formatting == "sharegpt" and "tags" in dataset_info[name]:
            tag_names = (
                "role_tag",
                "content_tag",
                "user_tag",
                "assistant_tag",
                "observation_tag",
                "function_tag",
                "system_tag",
            )
            for tag in tag_names:
                dataset_attr.set_attr(tag, dataset_info[name]["tags"])
        # pdb.set_trace()
        dataset_list.append(dataset_attr)

    return dataset_list


==> latex/opensource/src/data/preprocess.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from functools import partial
from typing import TYPE_CHECKING, Callable, Literal, Optional, Tuple

from .processors.feedback import preprocess_feedback_dataset
from .processors.pairwise_modpo import preprocess_pairwise_dataset_modpo, print_pairwise_dataset_example_modpo
from .processors.pairwise_multi_object import preprocess_pairwise_dataset_obj,print_pairwise_dataset_example_obj
from .processors.pairwise import preprocess_pairwise_dataset, print_pairwise_dataset_example
from .processors.pretrain import preprocess_pretrain_dataset
from .processors.supervised import (
    preprocess_packed_supervised_dataset,
    preprocess_supervised_dataset,
    print_supervised_dataset_example,
)
from .processors.unsupervised import preprocess_unsupervised_dataset, print_unsupervised_dataset_example


if TYPE_CHECKING:
    from transformers import PreTrainedTokenizer, ProcessorMixin

    from ..hparams import DataArguments
    from .template import Template


def get_preprocess_and_print_func(
    data_args: "DataArguments",
    stage: Literal["pt", "sft", "rm", "ppo", "kto"],
    template: "Template",
    tokenizer: "PreTrainedTokenizer",
    processor: Optional["ProcessorMixin"],
    do_generate: bool = False,
    multi_obj: bool = False,
    modpo: bool = False,
) -> Tuple[Callable, Callable]:
    if stage == "pt":
        preprocess_func = partial(
            preprocess_pretrain_dataset,
            tokenizer=tokenizer,
            data_args=data_args,
        )
        print_function = partial(print_unsupervised_dataset_example, tokenizer=tokenizer)
    elif stage == "sft" and not do_generate:
        if data_args.packing:
            if data_args.neat_packing:
                from datasets.arrow_writer import OptimizedTypedSequence, TypedSequence

                def __init__(self, data, **kwargs):
                    return TypedSequence.__init__(
                        self,
                        data,
                        type=kwargs.pop("type", None),
                        try_type=kwargs.pop("try_type", None),
                        optimized_int_type=kwargs.pop("optimized_int_type", None),
                    )

                OptimizedTypedSequence.__init__ = __init__
            preprocess_func = partial(
                preprocess_packed_supervised_dataset,
                template=template,
                tokenizer=tokenizer,
                data_args=data_args,
            )
        else:
            preprocess_func = partial(
                preprocess_supervised_dataset,
                template=template,
                tokenizer=tokenizer,
                processor=processor,
                data_args=data_args,
            )

        print_function = partial(print_supervised_dataset_example, tokenizer=tokenizer)
    elif stage == "rm":
        if multi_obj:
            preprocess_func = partial(
                preprocess_pairwise_dataset_obj,
                template=template,
                tokenizer=tokenizer,
                processor=processor,
                data_args=data_args,
            )
            print_function = partial(print_pairwise_dataset_example_obj, tokenizer=tokenizer)
        elif modpo:
            preprocess_func = partial(
                preprocess_pairwise_dataset_modpo,
                template=template,
                tokenizer=tokenizer,
                processor=processor,
                data_args=data_args,
            )
            print_function = partial(print_pairwise_dataset_example_modpo, tokenizer=tokenizer)
        else:
            preprocess_func = partial(
                preprocess_pairwise_dataset,
                template=template,
                tokenizer=tokenizer,
                processor=processor,
                data_args=data_args,
            )
            print_function = partial(print_pairwise_dataset_example, tokenizer=tokenizer)
    elif stage == "kto":
        preprocess_func = partial(
            preprocess_feedback_dataset,
            template=template,
            tokenizer=tokenizer,
            processor=processor,
            data_args=data_args,
        )
        print_function = partial(print_supervised_dataset_example, tokenizer=tokenizer)
    else:
        preprocess_func = partial(
            preprocess_unsupervised_dataset,
            template=template,
            tokenizer=tokenizer,
            processor=processor,
            data_args=data_args,
        )
        print_function = partial(print_unsupervised_dataset_example, tokenizer=tokenizer)

    return preprocess_func, print_function


==> latex/opensource/src/data/processors/feedback.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import TYPE_CHECKING, Any, Dict, List, Optional, Sequence, Tuple

from ...extras.constants import IGNORE_INDEX
from ...extras.logging import get_logger
from .processor_utils import get_paligemma_token_type_ids, get_pixel_values, infer_seqlen


if TYPE_CHECKING:
    from transformers import PreTrainedTokenizer, ProcessorMixin

    from ...hparams import DataArguments
    from ..template import Template


logger = get_logger(__name__)


def _encode_feedback_example(
    prompt: Sequence[Dict[str, str]],
    response: Sequence[Dict[str, str]],
    kl_response: Sequence[Dict[str, str]],
    system: Optional[str],
    tools: Optional[str],
    template: "Template",
    tokenizer: "PreTrainedTokenizer",
    processor: Optional["ProcessorMixin"],
    cutoff_len: int,
) -> Tuple[List[int], List[int], List[int], List[int], bool]:
    if processor is not None and not hasattr(processor, "image_seq_length"):  # llava-like models
        prompt[0]["content"] = template.image_token + prompt[0]["content"]

    if response[0]["content"]:  # desired example
        kto_tag = True
        messages = prompt + [response[0]]
    else:  # undesired example
        kto_tag = False
        messages = prompt + [response[1]]

    if kl_response[0]["content"]:
        kl_messages = prompt + [kl_response[0]]
    else:
        kl_messages = prompt + [kl_response[1]]

    prompt_ids, response_ids = template.encode_oneturn(tokenizer, messages, system, tools)
    kl_prompt_ids, kl_response_ids = template.encode_oneturn(tokenizer, kl_messages, system, tools)

    if template.efficient_eos:
        response_ids += [tokenizer.eos_token_id]
        kl_response_ids += [tokenizer.eos_token_id]

    if processor is not None and hasattr(processor, "image_seq_length"):  # paligemma models
        image_token_id = tokenizer.convert_tokens_to_ids(template.image_token)
        prompt_ids = [image_token_id] * getattr(processor, "image_seq_length") + prompt_ids
        kl_prompt_ids = [image_token_id] * getattr(processor, "image_seq_length") + kl_prompt_ids

    source_len, target_len = infer_seqlen(len(prompt_ids), len(response_ids), cutoff_len)
    prompt_ids = prompt_ids[:source_len]
    response_ids = response_ids[:target_len]
    kl_source_len, kl_target_len = infer_seqlen(len(kl_prompt_ids), len(kl_response_ids), cutoff_len)
    kl_prompt_ids = kl_prompt_ids[:kl_source_len]
    kl_response_ids = kl_response_ids[:kl_target_len]

    input_ids = prompt_ids + response_ids
    labels = [IGNORE_INDEX] * source_len + response_ids
    kl_input_ids = kl_prompt_ids + kl_response_ids
    kl_labels = [IGNORE_INDEX] * kl_source_len + kl_response_ids

    return input_ids, labels, kl_input_ids, kl_labels, kto_tag


def preprocess_feedback_dataset(
    examples: Dict[str, List[Any]],
    template: "Template",
    tokenizer: "PreTrainedTokenizer",
    processor: Optional["ProcessorMixin"],
    data_args: "DataArguments",
) -> Dict[str, List[List[int]]]:
    # create unrelated input-output pairs for estimating the KL term by flipping the matched pairs
    kl_response = examples["response"][::-1]
    model_inputs = {
        "input_ids": [],
        "attention_mask": [],
        "labels": [],
        "kl_input_ids": [],
        "kl_attention_mask": [],
        "kl_labels": [],
        "kto_tags": [],
    }
    if processor is not None:
        model_inputs["pixel_values"] = []
        if hasattr(processor, "image_seq_length"):  # paligemma models
            model_inputs["token_type_ids"] = []
            model_inputs["kl_token_type_ids"] = []

    for i in range(len(examples["prompt"])):
        if len(examples["prompt"][i]) % 2 != 1 or len(examples["response"][i]) < 2:
            logger.warning("Dropped invalid example: {}".format(examples["prompt"][i] + examples["response"][i]))
            continue

        input_ids, labels, kl_input_ids, kl_labels, kto_tag = _encode_feedback_example(
            prompt=examples["prompt"][i],
            response=examples["response"][i],
            kl_response=kl_response[i],
            system=examples["system"][i],
            tools=examples["tools"][i],
            template=template,
            tokenizer=tokenizer,
            processor=processor,
            cutoff_len=data_args.cutoff_len,
        )
        model_inputs["input_ids"].append(input_ids)
        model_inputs["attention_mask"].append([1] * len(input_ids))
        model_inputs["labels"].append(labels)
        model_inputs["kl_input_ids"].append(kl_input_ids)
        model_inputs["kl_attention_mask"].append([1] * len(kl_input_ids))
        model_inputs["kl_labels"].append(kl_labels)
        model_inputs["kto_tags"].append(kto_tag)
        if processor is not None:
            model_inputs["pixel_values"].append(get_pixel_values(examples["images"][i], processor))
            if hasattr(processor, "image_seq_length"):  # paligemma models
                model_inputs["token_type_ids"].append(get_paligemma_token_type_ids(len(input_ids), processor))
                model_inputs["kl_token_type_ids"].append(get_paligemma_token_type_ids(len(kl_input_ids), processor))

    desirable_num = sum([1 for tag in model_inputs["kto_tags"] if tag])
    undesirable_num = len(model_inputs["kto_tags"]) - desirable_num
    if desirable_num == 0 or undesirable_num == 0:
        logger.warning("Your dataset only has one preference type.")

    return model_inputs


==> latex/opensource/src/data/processors/pairwise.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import TYPE_CHECKING, Any, Dict, List, Optional, Sequence, Tuple

from ...extras.constants import IGNORE_INDEX
from ...extras.logging import get_logger
from .processor_utils import get_paligemma_token_type_ids, get_pixel_values, infer_seqlen


if TYPE_CHECKING:
    from transformers import PreTrainedTokenizer, ProcessorMixin

    from ...hparams import DataArguments
    from ..template import Template


logger = get_logger(__name__)


def _encode_pairwise_example(
    prompt: Sequence[Dict[str, str]],
    response: Sequence[Dict[str, str]],
    system: Optional[str],
    tools: Optional[str],
    template: "Template",
    tokenizer: "PreTrainedTokenizer",
    processor: Optional["ProcessorMixin"],
    cutoff_len: int,
) -> Tuple[List[int], List[int], List[int], List[int]]:
    if processor is not None and not hasattr(processor, "image_seq_length"):  # llava-like models
        prompt[0]["content"] = template.image_token + prompt[0]["content"]

    chosen_messages = prompt + [response[0]]
    rejected_messages = prompt + [response[1]]
    prompt_ids, chosen_ids = template.encode_oneturn(tokenizer, chosen_messages, system, tools)
    _, rejected_ids = template.encode_oneturn(tokenizer, rejected_messages, system, tools)

    if template.efficient_eos:
        chosen_ids += [tokenizer.eos_token_id]
        rejected_ids += [tokenizer.eos_token_id]

    if processor is not None and hasattr(processor, "image_seq_length"):  # paligemma models
        image_token_id = tokenizer.convert_tokens_to_ids(template.image_token)
        prompt_ids = [image_token_id] * getattr(processor, "image_seq_length") + prompt_ids

    # consider the response is more important
    source_len, target_len = infer_seqlen(len(prompt_ids), max(len(chosen_ids), len(rejected_ids)), cutoff_len)
    prompt_ids = prompt_ids[:source_len]
    chosen_ids = chosen_ids[:target_len]
    rejected_ids = rejected_ids[:target_len]

    chosen_input_ids = prompt_ids + chosen_ids
    chosen_labels = [IGNORE_INDEX] * source_len + chosen_ids
    rejected_input_ids = prompt_ids + rejected_ids
    rejected_labels = [IGNORE_INDEX] * source_len + rejected_ids

    return chosen_input_ids, chosen_labels, rejected_input_ids, rejected_labels


def preprocess_pairwise_dataset(
    examples: Dict[str, List[Any]],
    template: "Template",
    tokenizer: "PreTrainedTokenizer",
    processor: Optional["ProcessorMixin"],
    data_args: "DataArguments",
) -> Dict[str, List[List[int]]]:
    # build input pairs with format `<bos> X`, `Y1 <eos>` and `Y2 <eos>`
    model_inputs = {
        "chosen_input_ids": [],
        "chosen_attention_mask": [],
        "chosen_labels": [],
        "rejected_input_ids": [],
        "rejected_attention_mask": [],
        "rejected_labels": [],
    }
    if processor is not None:
        model_inputs["pixel_values"] = []
        if hasattr(processor, "image_seq_length"):  # paligemma models
            model_inputs["chosen_token_type_ids"] = []
            model_inputs["rejected_token_type_ids"] = []

    for i in range(len(examples["prompt"])):
        if len([examples["prompt"][i]]) % 2 != 1 or len(examples["response"][i]) < 2:
            logger.warning("Dropped invalid example: {}".format([examples["prompt"][i]] + examples["response"][i]))
            continue

        chosen_input_ids, chosen_labels, rejected_input_ids, rejected_labels = _encode_pairwise_example(
            prompt=[examples["prompt"][i]],
            response=examples["response"][i],
            system=examples["system"][i],
            tools=examples["tools"][i],
            template=template,
            tokenizer=tokenizer,
            processor=processor,
            cutoff_len=data_args.cutoff_len,
        )
        model_inputs["chosen_input_ids"].append(chosen_input_ids)
        model_inputs["chosen_attention_mask"].append([1] * len(chosen_input_ids))
        model_inputs["chosen_labels"].append(chosen_labels)
        model_inputs["rejected_input_ids"].append(rejected_input_ids)
        model_inputs["rejected_attention_mask"].append([1] * len(rejected_input_ids))
        model_inputs["rejected_labels"].append(rejected_labels)
        if processor is not None:
            model_inputs["pixel_values"].append(get_pixel_values(examples["images"][i], processor))
            if hasattr(processor, "image_seq_length"):  # paligemma models
                model_inputs["chosen_token_type_ids"].append(
                    get_paligemma_token_type_ids(len(chosen_input_ids), processor)
                )
                model_inputs["rejected_token_type_ids"].append(
                    get_paligemma_token_type_ids(len(rejected_input_ids), processor)
                )

    return model_inputs


def print_pairwise_dataset_example(example: Dict[str, List[int]], tokenizer: "PreTrainedTokenizer") -> None:
    valid_chosen_labels = list(filter(lambda x: x != IGNORE_INDEX, example["chosen_labels"]))
    valid_rejected_labels = list(filter(lambda x: x != IGNORE_INDEX, example["rejected_labels"]))
    print("chosen_input_ids:\n{}".format(example["chosen_input_ids"]))
    print("chosen_inputs:\n{}".format(tokenizer.decode(example["chosen_input_ids"], skip_special_tokens=False)))
    print("chosen_label_ids:\n{}".format(example["chosen_labels"]))
    print("chosen_labels:\n{}".format(tokenizer.decode(valid_chosen_labels, skip_special_tokens=False)))
    print("rejected_input_ids:\n{}".format(example["rejected_input_ids"]))
    print("rejected_inputs:\n{}".format(tokenizer.decode(example["rejected_input_ids"], skip_special_tokens=False)))
    print("rejected_label_ids:\n{}".format(example["rejected_labels"]))
    print("rejected_labels:\n{}".format(tokenizer.decode(valid_rejected_labels, skip_special_tokens=False)))


==> latex/opensource/src/data/processors/pairwise_modpo.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import TYPE_CHECKING, Any, Dict, List, Optional, Sequence, Tuple

from ...extras.constants import IGNORE_INDEX
from ...extras.logging import get_logger
from .processor_utils import get_paligemma_token_type_ids, get_pixel_values, infer_seqlen

if TYPE_CHECKING:
    from transformers import PreTrainedTokenizer, ProcessorMixin

    from ...hparams import DataArguments
    from ..template import Template


logger = get_logger(__name__)


def _encode_pairwise_example_modpo(
    prompt: Sequence[Dict[str, str]],
    response: Sequence[Dict[str, str]],
    system: Optional[str],
    tools: Optional[str],
    template: "Template",
    tokenizer: "PreTrainedTokenizer",
    processor: Optional["ProcessorMixin"],
    cutoff_len: int,
) -> Tuple[List[int], List[int], List[int], List[int]]:
    if processor is not None and not hasattr(processor, "image_seq_length"):  # llava-like models
        prompt[0]["content"] = template.image_token + prompt[0]["content"]

    chosen_messages = prompt + [response[0]]
    rejected_messages = prompt + [response[1]]
    prompt_ids, chosen_ids = template.encode_oneturn(tokenizer, chosen_messages, system, tools)
    _, rejected_ids = template.encode_oneturn(tokenizer, rejected_messages, system, tools)

    if template.efficient_eos:
        chosen_ids += [tokenizer.eos_token_id]
        rejected_ids += [tokenizer.eos_token_id]

    if processor is not None and hasattr(processor, "image_seq_length"):  # paligemma models
        image_token_id = tokenizer.convert_tokens_to_ids(template.image_token)
        prompt_ids = [image_token_id] * getattr(processor, "image_seq_length") + prompt_ids

    # consider the response is more important
    source_len, target_len = infer_seqlen(len(prompt_ids), max(len(chosen_ids), len(rejected_ids)), cutoff_len)
    prompt_ids = prompt_ids[:source_len]
    chosen_ids = chosen_ids[:target_len]
    rejected_ids = rejected_ids[:target_len]

    chosen_input_ids = prompt_ids + chosen_ids
    chosen_labels = [IGNORE_INDEX] * source_len + chosen_ids
    rejected_input_ids = prompt_ids + rejected_ids
    rejected_labels = [IGNORE_INDEX] * source_len + rejected_ids

    # padding prompt
    num_pad = len(chosen_input_ids)-len(prompt_ids)
    if num_pad > 0:
        prompt_ids = prompt_ids + [tokenizer.pad_token_id] * num_pad
    num_pad = len(chosen_input_ids)-len(chosen_ids)
    if num_pad > 0:
        chosen_ids = chosen_ids + [tokenizer.pad_token_id] * num_pad
    num_pad = len(chosen_input_ids)-len(rejected_ids)
    if num_pad > 0:
        rejected_ids = rejected_ids + [tokenizer.pad_token_id] * num_pad

    return chosen_input_ids, chosen_labels, rejected_input_ids, rejected_labels, prompt_ids[:len(chosen_input_ids)], chosen_ids[:len(chosen_input_ids)], rejected_ids[:len(chosen_input_ids)]


def preprocess_pairwise_dataset_modpo(
    examples: Dict[str, List[Any]],
    template: "Template",
    tokenizer: "PreTrainedTokenizer",
    processor: Optional["ProcessorMixin"],
    data_args: "DataArguments",
) -> Dict[str, List[List[int]]]:
    # build input pairs with format `<bos> X`, `Y1 <eos>` and `Y2 <eos>`
    model_inputs = {
        "chosen_input_ids": [],
        "chosen_attention_mask": [],
        "chosen_labels": [],
        "rejected_input_ids": [],
        "rejected_attention_mask": [],
        "rejected_labels": [],
        "prompt": [],
        "chosen": [],
        "rejected": [],
        "chosen_reward_score": [],
        "rejected_reward_score": []
    }
    if processor is not None:
        model_inputs["pixel_values"] = []
        if hasattr(processor, "image_seq_length"):  # paligemma models
            model_inputs["chosen_token_type_ids"] = []
            model_inputs["rejected_token_type_ids"] = []

    for i in range(len(examples["prompt"])):
        if len([examples["prompt"][i]]) % 2 != 1 or len(examples["response"][i]) < 2:
            logger.warning("Dropped invalid example: {}".format([examples["prompt"][i]] + examples["response"][i]))
            continue

        chosen_input_ids, chosen_labels, rejected_input_ids, rejected_labels, prompt_ids, chosen_ids, rejected_ids = _encode_pairwise_example_modpo(
            prompt=[examples["prompt"][i]],
            response=examples["response"][i],
            system=examples["system"][i],
            tools=examples["tools"][i],
            template=template,
            tokenizer=tokenizer,
            processor=processor,
            cutoff_len=data_args.cutoff_len,
        )
        model_inputs["chosen_input_ids"].append(chosen_input_ids)
        model_inputs["chosen_attention_mask"].append([1] * len(chosen_input_ids))
        model_inputs["chosen_labels"].append(chosen_labels)
        model_inputs["rejected_input_ids"].append(rejected_input_ids)
        model_inputs["rejected_attention_mask"].append([1] * len(rejected_input_ids))
        model_inputs["rejected_labels"].append(rejected_labels)
        model_inputs["prompt"].append(prompt_ids)
        model_inputs["chosen"].append(chosen_ids)
        model_inputs["rejected"].append(rejected_ids)
        model_inputs['chosen_reward_score'].append(tokenizer.encode(examples["response"][i][0]['reward_score'], padding='max_length', truncation=True, max_length=len(chosen_input_ids),return_tensors="pt")[0])
        model_inputs['rejected_reward_score'].append(tokenizer.encode(examples["response"][i][1]['reward_score'], padding='max_length', truncation=True, max_length=len(chosen_input_ids),return_tensors="pt")[0])

        if processor is not None:
            model_inputs["pixel_values"].append(get_pixel_values(examples["images"][i], processor))
            if hasattr(processor, "image_seq_length"):  # paligemma models
                model_inputs["chosen_token_type_ids"].append(
                    get_paligemma_token_type_ids(len(chosen_input_ids), processor)
                )
                model_inputs["rejected_token_type_ids"].append(
                    get_paligemma_token_type_ids(len(rejected_input_ids), processor)
                )

    return model_inputs


def print_pairwise_dataset_example_modpo(example: Dict[str, List[int]], tokenizer: "PreTrainedTokenizer") -> None:
    valid_chosen_labels = list(filter(lambda x: x != IGNORE_INDEX, example["chosen_labels"]))
    valid_rejected_labels = list(filter(lambda x: x != IGNORE_INDEX, example["rejected_labels"]))
    print("chosen_input_ids:\n{}".format(example["chosen_input_ids"]))
    print("chosen_inputs:\n{}".format(tokenizer.decode(example["chosen_input_ids"], skip_special_tokens=False)))
    print("chosen_label_ids:\n{}".format(example["chosen_labels"]))
    print("chosen_labels:\n{}".format(tokenizer.decode(valid_chosen_labels, skip_special_tokens=False)))
    print("rejected_input_ids:\n{}".format(example["rejected_input_ids"]))
    print("rejected_inputs:\n{}".format(tokenizer.decode(example["rejected_input_ids"], skip_special_tokens=False)))
    print("rejected_label_ids:\n{}".format(example["rejected_labels"]))
    print("rejected_labels:\n{}".format(tokenizer.decode(valid_rejected_labels, skip_special_tokens=False)))
    print("prompt:\n{}".format(example["prompt"]))
    print("chosen:\n{}".format(example["chosen"]))
    print("rejected:\n{}".format(example["rejected"]))


==> latex/opensource/src/data/processors/pairwise_multi_object.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import TYPE_CHECKING, Any, Dict, List, Optional, Sequence, Tuple

from ...extras.constants import IGNORE_INDEX
from ...extras.logging import get_logger
from .processor_utils import get_paligemma_token_type_ids, get_pixel_values, infer_seqlen


if TYPE_CHECKING:
    from transformers import PreTrainedTokenizer, ProcessorMixin

    from ...hparams import DataArguments
    from ..template import Template


logger = get_logger(__name__)


def _encode_pairwise_example_obj(
    prompt: Sequence[Dict[str, str]],
    response: Sequence[Dict[str, str]],
    system: Optional[str],
    tools: Optional[str],
    template: "Template",
    tokenizer: "PreTrainedTokenizer",
    processor: Optional["ProcessorMixin"],
    cutoff_len: int,
    object: Optional[str],
) -> Tuple[List[int], List[int], List[int], List[int]]:
    instruction_prompt = ""
    if object == "no_object":
        instruction_prompt = """You are an expert in question answering, and you need to respond to me by integrating the dimensions of helpfulness, correctness, instruction following"""
    else:
        instruction_prompt="""You are an expert in question answering, and you need to focus on the {object} dimension to respond to me. The evaluation values for this dimension range from 1 to 5, representing 
        1. **Irrelevant**: No alignment.
        2. **Partial Focus**: Addresses one aspect poorly.
        3. **Partial Compliance**:
        - (1) Meets goals or restrictions, neglecting others.
        - (2) Acknowledges both but slight deviations.
        4. **Almost There**: Near alignment, minor deviations.
        5. **Comprehensive Compliance**: Fully aligns, meets all requirements. 
        Please provide me with a response based on the evaluation value of {d}."""
    
 
    # if processor is not None and not hasattr(processor, "image_seq_length"):  # llava-like models
    #     prompt[0]["content"] = template.image_token + prompt[0]["content"]

    if object == "no_object":
        prompt[0]['content'] = instruction_prompt + prompt[0]['content']
        chosen_messages = prompt + [response[0]]
        rejected_messages = prompt + [response[1]]
    else:
        prompt[0]['content'] = instruction_prompt.format(object=object,d=response[0][object]) + prompt[0]['content']
        chosen_messages = prompt + [response[0]]
        rejected_messages = prompt + [response[1]]
    prompt_ids, chosen_ids = template.encode_oneturn(tokenizer, chosen_messages, system, tools)
    _, rejected_ids = template.encode_oneturn(tokenizer, rejected_messages, system, tools)

    if template.efficient_eos:
        chosen_ids += [tokenizer.eos_token_id]
        rejected_ids += [tokenizer.eos_token_id]

    if processor is not None and hasattr(processor, "image_seq_length"):  # paligemma models
        image_token_id = tokenizer.convert_tokens_to_ids(template.image_token)
        prompt_ids = [image_token_id] * getattr(processor, "image_seq_length") + prompt_ids

    # consider the response is more important
    source_len, target_len = infer_seqlen(len(prompt_ids), max(len(chosen_ids), len(rejected_ids)), cutoff_len)
    prompt_ids = prompt_ids[:source_len]
    chosen_ids = chosen_ids[:target_len]
    rejected_ids = rejected_ids[:target_len]

    chosen_input_ids = prompt_ids + chosen_ids
    chosen_labels = [IGNORE_INDEX] * source_len + chosen_ids
    rejected_input_ids = prompt_ids + rejected_ids
    rejected_labels = [IGNORE_INDEX] * source_len + rejected_ids

    return chosen_input_ids, chosen_labels, rejected_input_ids, rejected_labels


def preprocess_pairwise_dataset_obj(
    examples: Dict[str, List[Any]],
    template: "Template",
    tokenizer: "PreTrainedTokenizer",
    processor: Optional["ProcessorMixin"],
    data_args: "DataArguments",
) -> Dict[str, List[List[int]]]:
    # build input pairs with format `<bos> X`, `Y1 <eos>` and `Y2 <eos>`
    model_inputs = {
        "chosen_input_ids_no_object": [],
        "chosen_attention_mask_no_object": [],
        "chosen_labels_no_object": [],
        "rejected_input_ids_no_object": [],
        "rejected_attention_mask_no_object": [],
        "rejected_labels_no_object": [],
        # helpfulness
        "chosen_input_ids_helpfulness": [],
        "chosen_attention_mask_helpfulness": [],
        "chosen_labels_helpfulness": [],
        "rejected_input_ids_helpfulness": [],
        "rejected_attention_mask_helpfulness": [],
        "rejected_labels_helpfulness": [],
        # correctness
        "chosen_input_ids_correctness": [],
        "chosen_attention_mask_correctness": [],
        "chosen_labels_correctness": [],
        "rejected_input_ids_correctness": [],
        "rejected_attention_mask_correctness": [],
        "rejected_labels_correctness": [],
        # instruction_following
        "chosen_input_ids_instruction_following": [],
        "chosen_attention_mask_instruction_following": [],
        "chosen_labels_instruction_following": [],
        "rejected_input_ids_instruction_following": [],
        "rejected_attention_mask_instruction_following": [],
        "rejected_labels_instruction_following": [],

    }
    if processor is not None:
        model_inputs["pixel_values"] = []
        if hasattr(processor, "image_seq_length"):  # paligemma models
            model_inputs["chosen_token_type_ids"] = []
            model_inputs["rejected_token_type_ids"] = []

    for i in range(len(examples["prompt"])):
        if len([examples["prompt"][i]]) % 2 != 1 or len(examples["response"][i]) < 2:
            logger.warning("Dropped invalid example: {}".format([examples["prompt"][i]] + examples["response"][i]))
            continue
        object_list = ['no_object','helpfulness','correctness','instruction_following']
        for object in object_list:
            
            chosen_input_ids, chosen_labels, rejected_input_ids, rejected_labels = _encode_pairwise_example_obj(
                prompt=[examples["prompt"][i]],
                response=examples["response"][i],
                system=examples["system"][i],
                tools=examples["tools"][i],
                template=template,
                tokenizer=tokenizer,
                processor=processor,
                cutoff_len=data_args.cutoff_len,
                object=object
            )
            model_inputs["chosen_input_ids_"+object].append(chosen_input_ids)
            model_inputs["chosen_attention_mask_"+object].append([1] * len(chosen_input_ids))
            model_inputs["chosen_labels_"+object].append(chosen_labels)
            model_inputs["rejected_input_ids_"+object].append(rejected_input_ids)
            model_inputs["rejected_attention_mask_"+object].append([1] * len(rejected_input_ids))
            model_inputs["rejected_labels_"+object].append(rejected_labels)
            # if processor is not None:
            #     model_inputs["pixel_values"].append(get_pixel_values(examples["images"][i], processor))
            #     if hasattr(processor, "image_seq_length"):  # paligemma models
            #         model_inputs["chosen_token_type_ids"].append(
            #             get_paligemma_token_type_ids(len(chosen_input_ids), processor)
            #         )
            #         model_inputs["rejected_token_type_ids"].append(
            #             get_paligemma_token_type_ids(len(rejected_input_ids), processor)
            #         )

    return model_inputs


def print_pairwise_dataset_example_obj(example: Dict[str, List[int]], tokenizer: "PreTrainedTokenizer") -> None:
    
    object_list = ['no_object','helpfulness','correctness','instruction_following']
    for object in object_list:
        valid_chosen_labels = list(filter(lambda x: x != IGNORE_INDEX, example["chosen_labels_"+object]))
        valid_rejected_labels = list(filter(lambda x: x != IGNORE_INDEX, example["rejected_labels_"+object]))
        print("chosen_input_ids_"+object+":\n{}".format(example["chosen_input_ids_"+object]))
        print("chosen_inputs_"+object+":\n{}".format(tokenizer.decode(example["chosen_input_ids_"+object], skip_special_tokens=False)))
        print("chosen_label_ids_"+object+":\n{}".format(example["chosen_labels_"+object]))
        print("chosen_labels_"+object+":\n{}".format(tokenizer.decode(valid_chosen_labels, skip_special_tokens=False)))
        print("rejected_input_ids_"+object+":\n{}".format(example["rejected_input_ids_"+object]))
        print("rejected_inputs_"+object+":\n{}".format(tokenizer.decode(example["rejected_input_ids_"+object], skip_special_tokens=False)))
        print("rejected_label_ids_"+object+":\n{}".format(example["rejected_labels_"+object]))
        print("rejected_labels_"+object+":\n{}".format(tokenizer.decode(valid_rejected_labels, skip_special_tokens=False)))


==> latex/opensource/src/data/processors/pretrain.py <==
# Copyright 2024 HuggingFace Inc. and the LlamaFactory team.
#
# This code is inspired by the HuggingFace's transformers library.
# https://github.com/huggingface/transformers/blob/v4.40.0/examples/pytorch/language-modeling/run_clm.py
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from itertools import chain
from typing import TYPE_CHECKING, Any, Dict, List


if TYPE_CHECKING:
    from transformers import PreTrainedTokenizer

    from ...hparams import DataArguments


def preprocess_pretrain_dataset(
    examples: Dict[str, List[Any]], tokenizer: "PreTrainedTokenizer", data_args: "DataArguments"
) -> Dict[str, List[List[int]]]:
    # build grouped texts with format `X1 X2 X3 ...` if packing is enabled
    eos_token = "<|end_of_text|>" if data_args.template == "llama3" else tokenizer.eos_token
    text_examples = [messages[0]["content"] + eos_token for messages in examples["prompt"]]

    if not data_args.packing:
        if data_args.template == "gemma":
            text_examples = [tokenizer.bos_token + example for example in text_examples]

        result = tokenizer(text_examples, add_special_tokens=False, max_length=data_args.cutoff_len, truncation=True)
    else:
        tokenized_examples = tokenizer(text_examples, add_special_tokens=False)
        concatenated_examples = {k: list(chain(*tokenized_examples[k])) for k in tokenized_examples.keys()}
        total_length = len(concatenated_examples[list(concatenated_examples.keys())[0]])
        block_size = data_args.cutoff_len
        total_length = (total_length // block_size) * block_size
        result = {
            k: [t[i : i + block_size] for i in range(0, total_length, block_size)]
            for k, t in concatenated_examples.items()
        }
        if data_args.template == "gemma":
            for i in range(len(result["input_ids"])):
                result["input_ids"][i][0] = tokenizer.bos_token_id

    return result


==> latex/opensource/src/data/processors/processor_utils.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import bisect
from typing import TYPE_CHECKING, List, Sequence, Tuple

from ...extras.packages import is_pillow_available


if is_pillow_available():
    from PIL import Image


if TYPE_CHECKING:
    from numpy.typing import NDArray
    from PIL.Image import Image as ImageObject
    from transformers import ProcessorMixin
    from transformers.image_processing_utils import BaseImageProcessor


def search_for_fit(numbers: Sequence[int], capacity: int) -> int:
    r"""
    Finds the index of largest number that fits into the knapsack with the given capacity.
    """
    index = bisect.bisect(numbers, capacity)
    return -1 if index == 0 else (index - 1)


def greedy_knapsack(numbers: List[int], capacity: int) -> List[List[int]]:
    r"""
    An efficient greedy algorithm with binary search for the knapsack problem.
    """
    numbers.sort()  # sort numbers in ascending order for binary search
    knapsacks = []

    while numbers:
        current_knapsack = []
        remaining_capacity = capacity

        while True:
            index = search_for_fit(numbers, remaining_capacity)
            if index == -1:
                break  # no more numbers fit in this knapsack

            remaining_capacity -= numbers[index]  # update the remaining capacity
            current_knapsack.append(numbers.pop(index))  # add the number to knapsack

        knapsacks.append(current_knapsack)

    return knapsacks


def get_pixel_values(images: Sequence["ImageObject"], processor: "ProcessorMixin") -> "NDArray":
    r"""
    Processes visual inputs. (currently only supports a single image)
    """
    image_processor: "BaseImageProcessor" = getattr(processor, "image_processor")
    image = images[0] if len(images) != 0 else Image.new("RGB", (100, 100), (255, 255, 255))
    return image_processor(image, return_tensors="pt")["pixel_values"][0]  # shape (C, H, W)


def get_paligemma_token_type_ids(input_len: int, processor: "ProcessorMixin") -> List[int]:
    r"""
    Gets paligemma token type ids for computing loss.
    """
    image_seq_length = getattr(processor, "image_seq_length")
    return [0] * image_seq_length + [1] * (input_len - image_seq_length)


def infer_seqlen(source_len: int, target_len: int, cutoff_len: int) -> Tuple[int, int]:
    r"""
    Computes the real sequence length after truncation by the cutoff_len.
    """
    if target_len * 2 < cutoff_len:  # truncate source
        max_target_len = cutoff_len
    elif source_len * 2 < cutoff_len:  # truncate target
        max_target_len = cutoff_len - source_len
    else:  # truncate both
        max_target_len = int(cutoff_len * (target_len / (source_len + target_len)))

    new_target_len = min(max_target_len, target_len)
    max_source_len = max(cutoff_len - new_target_len, 0)
    new_source_len = min(max_source_len, source_len)
    return new_source_len, new_target_len


==> latex/opensource/src/data/processors/supervised.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from collections import defaultdict
from typing import TYPE_CHECKING, Any, Dict, List, Optional, Sequence, Tuple

from ...extras.constants import IGNORE_INDEX
from ...extras.logging import get_logger
from .processor_utils import get_paligemma_token_type_ids, get_pixel_values, greedy_knapsack, infer_seqlen


if TYPE_CHECKING:
    from transformers import PreTrainedTokenizer, ProcessorMixin

    from ...hparams import DataArguments
    from ..template import Template


logger = get_logger(__name__)


def _encode_supervised_example(
    prompt: Sequence[Dict[str, str]],
    response: Sequence[Dict[str, str]],
    system: Optional[str],
    tools: Optional[str],
    template: "Template",
    tokenizer: "PreTrainedTokenizer",
    processor: Optional["ProcessorMixin"],
    cutoff_len: int,
    train_on_prompt: bool,
    mask_history: bool,
) -> Tuple[List[int], List[int]]:
    if processor is not None and not hasattr(processor, "image_seq_length"):  # llava-like models
        prompt[0]["content"] = template.image_token + prompt[0]["content"]

    messages = prompt + response
    input_ids, labels = [], []

    if processor is not None and hasattr(processor, "image_seq_length"):  # paligemma models
        image_token_id = tokenizer.convert_tokens_to_ids(template.image_token)
        input_ids += [image_token_id] * getattr(processor, "image_seq_length")
        labels += [IGNORE_INDEX] * getattr(processor, "image_seq_length")

    encoded_pairs = template.encode_multiturn(tokenizer, messages, system, tools)
    total_length = 1 if template.efficient_eos else 0
    for turn_idx, (source_ids, target_ids) in enumerate(encoded_pairs):
        if total_length >= cutoff_len:
            break

        source_len, target_len = infer_seqlen(len(source_ids), len(target_ids), cutoff_len - total_length)
        source_ids = source_ids[:source_len]
        target_ids = target_ids[:target_len]
        total_length += source_len + target_len

        if train_on_prompt:
            source_label = source_ids
        elif turn_idx != 0 and template.efficient_eos:
            source_label = [tokenizer.eos_token_id] + [IGNORE_INDEX] * (source_len - 1)
        else:
            source_label = [IGNORE_INDEX] * source_len

        if mask_history and turn_idx != len(encoded_pairs) - 1:
            target_label = [IGNORE_INDEX] * target_len
        else:
            target_label = target_ids

        input_ids += source_ids + target_ids
        labels += source_label + target_label

    if template.efficient_eos:
        input_ids += [tokenizer.eos_token_id]
        labels += [tokenizer.eos_token_id]

    return input_ids, labels


def preprocess_supervised_dataset(
    examples: Dict[str, List[Any]],
    template: "Template",
    tokenizer: "PreTrainedTokenizer",
    processor: Optional["ProcessorMixin"],
    data_args: "DataArguments",
) -> Dict[str, List[List[int]]]:
    # build inputs with format `<bos> X Y <eos>` and labels with format `<ignore> ... <ignore> Y <eos>`
    # for multiturn examples, we only mask the prompt part in each prompt-response pair.
    model_inputs = {"input_ids": [], "attention_mask": [], "labels": []}
    if processor is not None:
        model_inputs["pixel_values"] = []
        if hasattr(processor, "image_seq_length"):  # paligemma models
            model_inputs["token_type_ids"] = []

    for i in range(len(examples["prompt"])):
        if len(examples["prompt"][i]) % 2 != 1 or len(examples["response"][i]) != 1:
            logger.warning("Dropped invalid example: {}".format(examples["prompt"][i] + examples["response"][i]))
            continue

        input_ids, labels = _encode_supervised_example(
            prompt=examples["prompt"][i],
            response=examples["response"][i],
            system=examples["system"][i],
            tools=examples["tools"][i],
            template=template,
            tokenizer=tokenizer,
            processor=processor,
            cutoff_len=data_args.cutoff_len,
            train_on_prompt=data_args.train_on_prompt,
            mask_history=data_args.mask_history,
        )
        model_inputs["input_ids"].append(input_ids)
        model_inputs["attention_mask"].append([1] * len(input_ids))
        model_inputs["labels"].append(labels)
        if processor is not None:
            model_inputs["pixel_values"].append(get_pixel_values(examples["images"][i], processor))
            if hasattr(processor, "image_seq_length"):  # paligemma models
                model_inputs["token_type_ids"].append(get_paligemma_token_type_ids(len(input_ids), processor))

    return model_inputs


def preprocess_packed_supervised_dataset(
    examples: Dict[str, List[Any]],
    template: "Template",
    tokenizer: "PreTrainedTokenizer",
    data_args: "DataArguments",
) -> Dict[str, List[List[int]]]:
    # build inputs with format `<bos> X1 Y1 <eos> <bos> X2 Y2 <eos>`
    # and labels with format `<ignore> ... <ignore> Y1 <eos> <ignore> ... <ignore> Y2 <eos>`
    valid_num = 0
    batch_input_ids, batch_labels = [], []
    lengths = []
    length2indexes = defaultdict(list)
    for i in range(len(examples["prompt"])):
        if len(examples["prompt"][i]) % 2 != 1 or len(examples["response"][i]) != 1:
            logger.warning("Dropped invalid example: {}".format(examples["prompt"][i] + examples["response"][i]))
            continue

        input_ids, labels = _encode_supervised_example(
            prompt=examples["prompt"][i],
            response=examples["response"][i],
            system=examples["system"][i],
            tools=examples["tools"][i],
            template=template,
            tokenizer=tokenizer,
            processor=None,
            cutoff_len=data_args.cutoff_len - 1,  # reserved for the padding token
            train_on_prompt=data_args.train_on_prompt,
            mask_history=data_args.mask_history,
        )
        length = len(input_ids)
        if length > data_args.cutoff_len:
            logger.warning("Dropped lengthy example with length {} > {}.".format(length, data_args.cutoff_len))
        else:
            lengths.append(length)
            length2indexes[length].append(valid_num)
            batch_input_ids.append(input_ids)
            batch_labels.append(labels)
            valid_num += 1

    model_inputs = {"input_ids": [], "attention_mask": [], "labels": []}
    knapsacks = greedy_knapsack(lengths, data_args.cutoff_len - 1)  # reserved for the padding token
    for knapsack in knapsacks:
        packed_input_ids, packed_attention_masks, packed_labels = [], [], []
        for i, length in enumerate(knapsack):
            index = length2indexes[length].pop()
            packed_input_ids += batch_input_ids[index]
            packed_labels += batch_labels[index]
            if data_args.neat_packing:
                packed_attention_masks += [i + 1] * len(batch_input_ids[index])  # start from 1
            else:
                packed_attention_masks += [1] * len(batch_input_ids[index])

        if len(packed_input_ids) < data_args.cutoff_len:
            pad_length = data_args.cutoff_len - len(packed_input_ids)
            packed_input_ids += [tokenizer.pad_token_id] * pad_length
            packed_labels += [IGNORE_INDEX] * pad_length
            if data_args.neat_packing:
                packed_attention_masks += [0] * pad_length
            else:
                packed_attention_masks += [1] * pad_length  # more efficient flash_attn

        if len(packed_input_ids) != data_args.cutoff_len:
            raise ValueError("The length of packed example should be identical to the cutoff length.")

        model_inputs["input_ids"].append(packed_input_ids)
        model_inputs["attention_mask"].append(packed_attention_masks)
        model_inputs["labels"].append(packed_labels)

    return model_inputs


def print_supervised_dataset_example(example: Dict[str, List[int]], tokenizer: "PreTrainedTokenizer") -> None:
    valid_labels = list(filter(lambda x: x != IGNORE_INDEX, example["labels"]))
    print("input_ids:\n{}".format(example["input_ids"]))
    print("inputs:\n{}".format(tokenizer.decode(example["input_ids"], skip_special_tokens=False)))
    print("label_ids:\n{}".format(example["labels"]))
    print("labels:\n{}".format(tokenizer.decode(valid_labels, skip_special_tokens=False)))


==> latex/opensource/src/data/processors/unsupervised.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import TYPE_CHECKING, Any, Dict, List, Optional, Sequence, Tuple

from ...extras.logging import get_logger
from ..data_utils import Role
from .processor_utils import get_paligemma_token_type_ids, get_pixel_values, infer_seqlen


if TYPE_CHECKING:
    from transformers import PreTrainedTokenizer, ProcessorMixin

    from ...hparams import DataArguments
    from ..template import Template


logger = get_logger(__name__)


def _encode_unsupervised_example(
    prompt: Sequence[Dict[str, str]],
    response: Sequence[Dict[str, str]],
    system: Optional[str],
    tools: Optional[str],
    template: "Template",
    tokenizer: "PreTrainedTokenizer",
    processor: Optional["ProcessorMixin"],
    cutoff_len: int,
) -> Tuple[List[int], List[int]]:
    if processor is not None and not hasattr(processor, "image_seq_length"):  # llava-like models
        prompt[0]["content"] = template.image_token + prompt[0]["content"]

    if len(response) == 1:
        messages = prompt + response
    else:
        messages = prompt + [{"role": Role.ASSISTANT.value, "content": ""}]

    input_ids, labels = template.encode_oneturn(tokenizer, messages, system, tools)
    if template.efficient_eos:
        labels += [tokenizer.eos_token_id]

    if processor is not None and hasattr(processor, "image_seq_length"):  # paligemma models
        image_token_id = tokenizer.convert_tokens_to_ids(template.image_token)
        input_ids = [image_token_id] * getattr(processor, "image_seq_length") + input_ids

    source_len, target_len = infer_seqlen(len(input_ids), len(labels), cutoff_len)
    input_ids = input_ids[:source_len]
    labels = labels[:target_len]
    return input_ids, labels


def preprocess_unsupervised_dataset(
    examples: Dict[str, List[Any]],
    template: "Template",
    tokenizer: "PreTrainedTokenizer",
    processor: Optional["ProcessorMixin"],
    data_args: "DataArguments",
) -> Dict[str, List[List[int]]]:
    # build inputs with format `<bos> X` and labels with format `Y <eos>`
    model_inputs = {"input_ids": [], "attention_mask": [], "labels": []}
    if processor is not None:
        model_inputs["pixel_values"] = []
        if hasattr(processor, "image_seq_length"):  # paligemma models
            model_inputs["token_type_ids"] = []

    for i in range(len(examples["prompt"])):
        if len(examples["prompt"][i]) % 2 != 1:
            logger.warning("Dropped invalid example: {}".format(examples["prompt"][i] + examples["response"][i]))
            continue

        input_ids, labels = _encode_unsupervised_example(
            prompt=examples["prompt"][i],
            response=examples["response"][i],
            system=examples["system"][i],
            tools=examples["tools"][i],
            template=template,
            tokenizer=tokenizer,
            processor=processor,
            cutoff_len=data_args.cutoff_len,
        )
        model_inputs["input_ids"].append(input_ids)
        model_inputs["attention_mask"].append([1] * len(input_ids))
        model_inputs["labels"].append(labels)
        if processor is not None:
            model_inputs["pixel_values"].append(get_pixel_values(examples["images"][i], processor))
            if hasattr(processor, "image_seq_length"):  # paligemma models
                model_inputs["token_type_ids"].append(get_paligemma_token_type_ids(len(input_ids), processor))

    return model_inputs


def print_unsupervised_dataset_example(example: Dict[str, List[int]], tokenizer: "PreTrainedTokenizer") -> None:
    print("input_ids:\n{}".format(example["input_ids"]))
    print("inputs:\n{}".format(tokenizer.decode(example["input_ids"], skip_special_tokens=False)))


==> latex/opensource/src/data/template.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from dataclasses import dataclass
from typing import TYPE_CHECKING, Dict, List, Optional, Sequence, Tuple, Union

from ..extras.logging import get_logger
from .data_utils import Role
from .formatter import EmptyFormatter, FunctionFormatter, StringFormatter, ToolFormatter


if TYPE_CHECKING:
    from transformers import PreTrainedTokenizer

    from .formatter import SLOTS, Formatter


logger = get_logger(__name__)


@dataclass
class Template:
    format_user: "Formatter"
    format_assistant: "Formatter"
    format_system: "Formatter"
    format_function: "Formatter"
    format_observation: "Formatter"
    format_tools: "Formatter"
    format_separator: "Formatter"
    format_prefix: "Formatter"
    default_system: str
    stop_words: List[str]
    image_token: str
    efficient_eos: bool
    replace_eos: bool

    def encode_oneturn(
        self,
        tokenizer: "PreTrainedTokenizer",
        messages: Sequence[Dict[str, str]],
        system: Optional[str] = None,
        tools: Optional[str] = None,
    ) -> Tuple[List[int], List[int]]:
        r"""
        Returns a single pair of token ids representing prompt and response respectively.
        """
        encoded_messages = self._encode(tokenizer, messages, system, tools)
        prompt_ids = []
        for encoded_ids in encoded_messages[:-1]:
            prompt_ids += encoded_ids

        answer_ids = encoded_messages[-1]
        return prompt_ids, answer_ids

    def encode_multiturn(
        self,
        tokenizer: "PreTrainedTokenizer",
        messages: Sequence[Dict[str, str]],
        system: Optional[str] = None,
        tools: Optional[str] = None,
    ) -> List[Tuple[List[int], List[int]]]:
        r"""
        Returns multiple pairs of token ids representing prompts and responses respectively.
        """
        encoded_messages = self._encode(tokenizer, messages, system, tools)
        return [(encoded_messages[i], encoded_messages[i + 1]) for i in range(0, len(encoded_messages), 2)]

    def extract_tool(self, content: str) -> Union[str, List[Tuple[str, str]]]:
        r"""
        Extracts tool message.
        """
        return self.format_tools.extract(content)

    def _encode(
        self,
        tokenizer: "PreTrainedTokenizer",
        messages: Sequence[Dict[str, str]],
        system: Optional[str],
        tools: Optional[str],
    ) -> List[List[int]]:
        r"""
        Encodes formatted inputs to pairs of token ids.
        Turn 0: prefix + system + query        resp
        Turn t: sep + query                    resp
        """
        system = system or self.default_system
        encoded_messages = []
        for i, message in enumerate(messages):
            elements = []

            if i == 0:
                elements += self.format_prefix.apply()
                if system or tools:
                    tool_text = self.format_tools.apply(content=tools)[0] if tools else ""
                    elements += self.format_system.apply(content=(system + tool_text))

            if i > 0 and i % 2 == 0:
                elements += self.format_separator.apply()

            if message["role"] == Role.USER.value:
                elements += self.format_user.apply(content=message["content"], idx=str(i // 2))
            elif message["role"] == Role.ASSISTANT.value:
                elements += self.format_assistant.apply(content=message["content"])
            elif message["role"] == Role.OBSERVATION.value:
                elements += self.format_observation.apply(content=message["content"])
            elif message["role"] == Role.FUNCTION.value:
                elements += self.format_function.apply(content=message["content"])
            else:
                raise NotImplementedError("Unexpected role: {}".format(message["role"]))

            encoded_messages.append(self._convert_elements_to_ids(tokenizer, elements))

        return encoded_messages

    def _convert_elements_to_ids(self, tokenizer: "PreTrainedTokenizer", elements: "SLOTS") -> List[int]:
        r"""
        Converts elements to token ids.
        """
        token_ids = []
        for elem in elements:
            if isinstance(elem, str):
                if len(elem) != 0:
                    token_ids += tokenizer.encode(elem, add_special_tokens=False)
            elif isinstance(elem, dict):
                token_ids += [tokenizer.convert_tokens_to_ids(elem.get("token"))]
            elif isinstance(elem, set):
                if "bos_token" in elem and tokenizer.bos_token_id is not None:
                    token_ids += [tokenizer.bos_token_id]
                elif "eos_token" in elem and tokenizer.eos_token_id is not None:
                    token_ids += [tokenizer.eos_token_id]
            else:
                raise ValueError("Input must be string, set[str] or dict[str, str], got {}".format(type(elem)))

        return token_ids


@dataclass
class Llama2Template(Template):
    def _encode(
        self,
        tokenizer: "PreTrainedTokenizer",
        messages: Sequence[Dict[str, str]],
        system: str,
        tools: str,
    ) -> List[List[int]]:
        r"""
        Encodes formatted inputs to pairs of token ids.
        Turn 0: prefix + system + query        resp
        Turn t: sep + query                    resp
        """
        system = system or self.default_system
        encoded_messages = []
        for i, message in enumerate(messages):
            elements = []

            system_text = ""
            if i == 0:
                elements += self.format_prefix.apply()
                if system or tools:
                    tool_text = self.format_tools.apply(content=tools)[0] if tools else ""
                    system_text = self.format_system.apply(content=(system + tool_text))[0]

            if i > 0 and i % 2 == 0:
                elements += self.format_separator.apply()

            if message["role"] == Role.USER.value:
                elements += self.format_user.apply(content=system_text + message["content"])
            elif message["role"] == Role.ASSISTANT.value:
                elements += self.format_assistant.apply(content=message["content"])
            elif message["role"] == Role.OBSERVATION.value:
                elements += self.format_observation.apply(content=message["content"])
            elif message["role"] == Role.FUNCTION.value:
                elements += self.format_function.apply(content=message["content"])
            else:
                raise NotImplementedError("Unexpected role: {}".format(message["role"]))

            encoded_messages.append(self._convert_elements_to_ids(tokenizer, elements))

        return encoded_messages


TEMPLATES: Dict[str, Template] = {}


def _register_template(
    name: str,
    format_user: Optional["Formatter"] = None,
    format_assistant: Optional["Formatter"] = None,
    format_system: Optional["Formatter"] = None,
    format_function: Optional["Formatter"] = None,
    format_observation: Optional["Formatter"] = None,
    format_tools: Optional["Formatter"] = None,
    format_separator: Optional["Formatter"] = None,
    format_prefix: Optional["Formatter"] = None,
    default_system: str = "",
    stop_words: Sequence[str] = [],
    image_token: str = "<image>",
    efficient_eos: bool = False,
    replace_eos: bool = False,
) -> None:
    r"""
    Registers a chat template.

    To add the following chat template:
    ```
    [HUMAN]:
    user prompt here
    [AI]:
    model response here

    [HUMAN]:
    user prompt here
    [AI]:
    model response here
    ```

    The corresponding code should be:
    ```
    _register_template(
        name="custom",
        format_user=StringFormatter(slots=["[HUMAN]:\n{{content}}\n[AI]:\n"]),
        format_separator=EmptyFormatter(slots=["\n\n"]),
        efficient_eos=True,
    )
    ```
    """
    eos_slots = [] if efficient_eos else [{"eos_token"}]
    template_class = Llama2Template if name.startswith("llama2") else Template
    default_user_formatter = StringFormatter(slots=["{{content}}"])
    default_assistant_formatter = StringFormatter(slots=["{{content}}"] + eos_slots)
    default_function_formatter = FunctionFormatter(slots=eos_slots, tool_format="default")
    default_tool_formatter = ToolFormatter(tool_format="default")
    default_separator_formatter = EmptyFormatter()
    default_prefix_formatter = EmptyFormatter()
    TEMPLATES[name] = template_class(
        format_user=format_user or default_user_formatter,
        format_assistant=format_assistant or default_assistant_formatter,
        format_system=format_system or default_user_formatter,
        format_function=format_function or default_function_formatter,
        format_observation=format_observation or format_user or default_user_formatter,
        format_tools=format_tools or default_tool_formatter,
        format_separator=format_separator or default_separator_formatter,
        format_prefix=format_prefix or default_prefix_formatter,
        default_system=default_system,
        stop_words=stop_words,
        image_token=image_token,
        efficient_eos=efficient_eos,
        replace_eos=replace_eos,
    )


def _add_or_replace_eos_token(tokenizer: "PreTrainedTokenizer", eos_token: str) -> None:
    is_added = tokenizer.eos_token_id is None
    num_added_tokens = tokenizer.add_special_tokens({"eos_token": eos_token})

    if is_added:
        logger.info("Add eos token: {}".format(tokenizer.eos_token))
    else:
        logger.info("Replace eos token: {}".format(tokenizer.eos_token))

    if num_added_tokens > 0:
        logger.warning("New tokens have been added, make sure `resize_vocab` is True.")


def _jinja_escape(content: str) -> str:
    return content.replace("'", r"\'")


def _convert_slots_to_jinja(slots: "SLOTS", tokenizer: "PreTrainedTokenizer", placeholder: str = "content") -> str:
    slot_items = []
    for slot in slots:
        if isinstance(slot, str):
            slot_pieces = slot.split("{{content}}")
            if slot_pieces[0]:
                slot_items.append("'" + _jinja_escape(slot_pieces[0]) + "'")
            if len(slot_pieces) > 1:
                slot_items.append(placeholder)
                if slot_pieces[1]:
                    slot_items.append("'" + _jinja_escape(slot_pieces[1]) + "'")
        elif isinstance(slot, set):  # do not use {{ eos_token }} since it may be replaced
            if "bos_token" in slot and tokenizer.bos_token_id is not None:
                slot_items.append("'" + tokenizer.bos_token + "'")
            elif "eos_token" in slot and tokenizer.eos_token_id is not None:
                slot_items.append("'" + tokenizer.eos_token + "'")
        elif isinstance(slot, dict):
            raise ValueError("Dict is not supported.")

    return " + ".join(slot_items)


def _get_jinja_template(template: "Template", tokenizer: "PreTrainedTokenizer") -> str:
    jinja_template = ""

    prefix = _convert_slots_to_jinja(template.format_prefix.apply(), tokenizer)
    if prefix:
        jinja_template += "{{ " + prefix + " }}"

    if template.default_system:
        jinja_template += "{% set system_message = '" + _jinja_escape(template.default_system) + "' %}"

    jinja_template += (
        "{% if messages[0]['role'] == 'system' %}{% set system_message = messages[0]['content'] %}{% endif %}"
    )

    system_message = _convert_slots_to_jinja(template.format_system.apply(), tokenizer, placeholder="system_message")
    if not isinstance(template, Llama2Template):
        jinja_template += "{% if system_message is defined %}{{ " + system_message + " }}{% endif %}"

    jinja_template += "{% for message in messages %}"
    jinja_template += "{% set content = message['content'] %}"
    if isinstance(template, Llama2Template):
        jinja_template += "{% if loop.index0 == 0 and system_message is defined %}"
        jinja_template += "{% set content = " + system_message + " + message['content'] %}"
        jinja_template += "{% endif %}"

    jinja_template += "{% if message['role'] == 'user' %}"
    user_message = _convert_slots_to_jinja(template.format_user.apply(), tokenizer)
    jinja_template += "{{ " + user_message + " }}"

    jinja_template += "{% elif message['role'] == 'assistant' %}"
    assistant_message = _convert_slots_to_jinja(
        template.format_assistant.apply() + template.format_separator.apply(), tokenizer
    )
    jinja_template += "{{ " + assistant_message + " }}"
    jinja_template += "{% endif %}"
    jinja_template += "{% endfor %}"
    return jinja_template


def get_template_and_fix_tokenizer(
    tokenizer: "PreTrainedTokenizer",
    name: Optional[str] = None,
    tool_format: Optional[str] = None,
) -> Template:
    if name is None:
        template = TEMPLATES["empty"]  # placeholder
    else:
        template = TEMPLATES.get(name, None)
        if template is None:
            raise ValueError("Template {} does not exist.".format(name))

    if tool_format is not None:
        logger.info("Using tool format: {}.".format(tool_format))
        eos_slots = [] if template.efficient_eos else [{"eos_token"}]
        template.format_tools = ToolFormatter(tool_format=tool_format)
        template.format_function = FunctionFormatter(slots=eos_slots, tool_format=tool_format)

    stop_words = template.stop_words
    if template.replace_eos:
        if not stop_words:
            raise ValueError("Stop words are required to replace the EOS token.")

        _add_or_replace_eos_token(tokenizer, eos_token=stop_words[0])
        stop_words = stop_words[1:]

    if tokenizer.eos_token_id is None:
        _add_or_replace_eos_token(tokenizer, eos_token="<|endoftext|>")

    if tokenizer.pad_token_id is None:
        tokenizer.pad_token = tokenizer.eos_token
        logger.info("Add pad token: {}".format(tokenizer.pad_token))

    if stop_words:
        num_added_tokens = tokenizer.add_special_tokens(
            dict(additional_special_tokens=stop_words), replace_additional_special_tokens=False
        )
        logger.info("Add {} to stop words.".format(",".join(stop_words)))
        if num_added_tokens > 0:
            logger.warning("New tokens have been added, make sure `resize_vocab` is True.")

    try:
        tokenizer.chat_template = _get_jinja_template(template, tokenizer)
    except ValueError:
        logger.info("Cannot add this chat template to tokenizer.")

    return template


_register_template(
    name="alpaca",
    format_user=StringFormatter(slots=["### Instruction:\n{{content}}\n\n### Response:\n"]),
    format_separator=EmptyFormatter(slots=["\n\n"]),
    default_system=(
        "Below is an instruction that describes a task. "
        "Write a response that appropriately completes the request.\n\n"
    ),
)


_register_template(
    name="aquila",
    format_user=StringFormatter(slots=["Human: {{content}}###Assistant:"]),
    format_separator=EmptyFormatter(slots=["###"]),
    default_system=(
        "A chat between a curious human and an artificial intelligence assistant. "
        "The assistant gives helpful, detailed, and polite answers to the human's questions."
    ),
    stop_words=["</s>"],
    efficient_eos=True,
)


_register_template(
    name="atom",
    format_user=StringFormatter(
        slots=[{"bos_token"}, "Human: {{content}}\n", {"eos_token"}, {"bos_token"}, "Assistant:"]
    ),
    format_assistant=StringFormatter(slots=["{{content}}\n", {"eos_token"}]),
)


_register_template(
    name="baichuan",
    format_user=StringFormatter(slots=[{"token": "<reserved_102>"}, "{{content}}", {"token": "<reserved_103>"}]),
    efficient_eos=True,
)


_register_template(
    name="baichuan2",
    format_user=StringFormatter(slots=["<reserved_106>{{content}}<reserved_107>"]),
    efficient_eos=True,
)


_register_template(
    name="belle",
    format_user=StringFormatter(slots=["Human: {{content}}\n\nBelle: "]),
    format_separator=EmptyFormatter(slots=["\n\n"]),
    format_prefix=EmptyFormatter(slots=[{"bos_token"}]),
)


_register_template(
    name="bluelm",
    format_user=StringFormatter(slots=[{"token": "[|Human|]:"}, "{{content}}", {"token": "[|AI|]:"}]),
)


_register_template(
    name="breeze",
    format_user=StringFormatter(slots=["[INST] {{content}} [/INST] "]),
    format_prefix=EmptyFormatter(slots=[{"bos_token"}]),
    efficient_eos=True,
)


_register_template(
    name="chatglm2",
    format_user=StringFormatter(slots=["[Round {{idx}}]\n\n问：{{content}}\n\n答："]),
    format_separator=EmptyFormatter(slots=["\n\n"]),
    format_prefix=EmptyFormatter(slots=[{"token": "[gMASK]"}, {"token": "sop"}]),
    efficient_eos=True,
)


_register_template(
    name="chatglm3",
    format_user=StringFormatter(slots=[{"token": "<|user|>"}, "\n", "{{content}}", {"token": "<|assistant|>"}]),
    format_assistant=StringFormatter(slots=["\n", "{{content}}"]),
    format_system=StringFormatter(slots=[{"token": "<|system|>"}, "\n", "{{content}}"]),
    format_function=FunctionFormatter(slots=[], tool_format="glm4"),
    format_observation=StringFormatter(
        slots=[{"token": "<|observation|>"}, "\n", "{{content}}", {"token": "<|assistant|>"}]
    ),
    format_tools=ToolFormatter(tool_format="glm4"),
    format_prefix=EmptyFormatter(slots=[{"token": "[gMASK]"}, {"token": "sop"}]),
    stop_words=["<|user|>", "<|observation|>"],
    efficient_eos=True,
)


_register_template(
    name="chatml",
    format_user=StringFormatter(slots=["<|im_start|>user\n{{content}}<|im_end|>\n<|im_start|>assistant\n"]),
    format_system=StringFormatter(slots=["<|im_start|>system\n{{content}}<|im_end|>\n"]),
    format_observation=StringFormatter(slots=["<|im_start|>tool\n{{content}}<|im_end|>\n<|im_start|>assistant\n"]),
    format_separator=EmptyFormatter(slots=["\n"]),
    stop_words=["<|im_end|>", "<|im_start|>"],
    replace_eos=True,
)


_register_template(
    name="chatml_de",
    format_user=StringFormatter(slots=["<|im_start|>user\n{{content}}<|im_end|>\n<|im_start|>assistant\n"]),
    format_system=StringFormatter(slots=["<|im_start|>system\n{{content}}<|im_end|>\n"]),
    format_observation=StringFormatter(slots=["<|im_start|>tool\n{{content}}<|im_end|>\n<|im_start|>assistant\n"]),
    format_separator=EmptyFormatter(slots=["\n"]),
    default_system="Du bist ein freundlicher und hilfsbereiter KI-Assistent.",
    stop_words=["<|im_end|>", "<|im_start|>"],
    replace_eos=True,
)


_register_template(
    name="codegeex2",
    format_prefix=EmptyFormatter(slots=[{"token": "[gMASK]"}, {"token": "sop"}]),
)


_register_template(
    name="codegeex4",
    format_user=StringFormatter(slots=["<|user|>\n{{content}}<|assistant|>\n"]),
    format_system=StringFormatter(slots=["<|system|>\n{{content}}"]),
    format_function=FunctionFormatter(slots=[], tool_format="glm4"),
    format_observation=StringFormatter(slots=["<|observation|>\n{{content}}<|assistant|>\n"]),
    format_tools=ToolFormatter(tool_format="glm4"),
    format_prefix=EmptyFormatter(slots=["[gMASK]<sop>"]),
    default_system=(
        "你是一位智能编程助手，你叫CodeGeeX。你会为用户回答关于编程、代码、计算机方面的任何问题，"
        "并提供格式规范、可以执行、准确安全的代码，并在必要时提供详细的解释。"
    ),
    stop_words=["<|user|>", "<|observation|>"],
    efficient_eos=True,
)


_register_template(
    name="cohere",
    format_user=StringFormatter(
        slots=[
            (
                "<|START_OF_TURN_TOKEN|><|USER_TOKEN|>{{content}}<|END_OF_TURN_TOKEN|>"
                "<|START_OF_TURN_TOKEN|><|CHATBOT_TOKEN|>"
            )
        ]
    ),
    format_system=StringFormatter(slots=["<|START_OF_TURN_TOKEN|><|SYSTEM_TOKEN|>{{content}}<|END_OF_TURN_TOKEN|>"]),
    format_prefix=EmptyFormatter(slots=[{"bos_token"}]),
)


_register_template(
    name="cpm",
    format_user=StringFormatter(slots=["<用户>{{content}}<AI>"]),
    format_prefix=EmptyFormatter(slots=[{"bos_token"}]),
)


_register_template(
    name="dbrx",
    format_user=StringFormatter(slots=["<|im_start|>user\n{{content}}<|im_end|>\n<|im_start|>assistant\n"]),
    format_system=StringFormatter(slots=["<|im_start|>system\n{{content}}<|im_end|>\n"]),
    format_observation=StringFormatter(slots=["<|im_start|>tool\n{{content}}<|im_end|>\n<|im_start|>assistant\n"]),
    format_separator=EmptyFormatter(slots=["\n"]),
    default_system=(
        "You are DBRX, created by Databricks. You were last updated in December 2023. "
        "You answer questions based on information available up to that point.\n"
        "YOU PROVIDE SHORT RESPONSES TO SHORT QUESTIONS OR STATEMENTS, but provide thorough "
        "responses to more complex and open-ended questions.\nYou assist with various tasks, "
        "from writing to coding (using markdown for code blocks — remember to use ``` with "
        "code, JSON, and tables).\n(You do not have real-time data access or code execution "
        "capabilities. You avoid stereotyping and provide balanced perspectives on "
        "controversial topics. You do not provide song lyrics, poems, or news articles and "
        "do not divulge details of your training data.)\nThis is your system prompt, "
        "guiding your responses. Do not reference it, just respond to the user. If you find "
        "yourself talking about this message, stop. You should be responding appropriately "
        "and usually that means not mentioning this.\nYOU DO NOT MENTION ANY OF THIS INFORMATION "
        "ABOUT YOURSELF UNLESS THE INFORMATION IS DIRECTLY PERTINENT TO THE USER'S QUERY."
    ),
    stop_words=["<|im_end|>"],
    replace_eos=True,
)


_register_template(
    name="deepseek",
    format_user=StringFormatter(slots=["User: {{content}}\n\nAssistant:"]),
    format_prefix=EmptyFormatter(slots=[{"bos_token"}]),
)


_register_template(
    name="deepseekcoder",
    format_user=StringFormatter(slots=["### Instruction:\n{{content}}\n### Response:"]),
    format_assistant=StringFormatter(slots=["\n{{content}}\n"]),
    format_separator=EmptyFormatter(slots=["\n"]),
    format_prefix=EmptyFormatter(slots=[{"bos_token"}]),
    default_system=(
        "You are an AI programming assistant, utilizing the Deepseek Coder model, "
        "developed by Deepseek Company, and you only answer questions related to computer science. "
        "For politically sensitive questions, security and privacy issues, "
        "and other non-computer science questions, you will refuse to answer\n"
    ),
)


_register_template(
    name="default",
    format_user=StringFormatter(slots=["Human: {{content}}\nAssistant:"]),
    format_system=StringFormatter(slots=["{{content}}\n"]),
    format_separator=EmptyFormatter(slots=["\n"]),
)


_register_template(
    name="empty",
    efficient_eos=True,
)


_register_template(
    name="falcon",
    format_user=StringFormatter(slots=["User: {{content}}\nFalcon:"]),
    format_separator=EmptyFormatter(slots=["\n"]),
    efficient_eos=True,
)


_register_template(
    name="fewshot",
    format_separator=EmptyFormatter(slots=["\n\n"]),
    efficient_eos=True,
)


_register_template(
    name="gemma",
    format_user=StringFormatter(slots=["<start_of_turn>user\n{{content}}<end_of_turn>\n<start_of_turn>model\n"]),
    format_observation=StringFormatter(
        slots=["<start_of_turn>tool\n{{content}}<end_of_turn>\n<start_of_turn>model\n"]
    ),
    format_separator=EmptyFormatter(slots=["<end_of_turn>\n"]),
    format_prefix=EmptyFormatter(slots=[{"bos_token"}]),
    efficient_eos=True,
)


_register_template(
    name="glm4",
    format_user=StringFormatter(slots=["<|user|>\n{{content}}<|assistant|>"]),
    format_assistant=StringFormatter(slots=["\n{{content}}"]),
    format_system=StringFormatter(slots=["<|system|>\n{{content}}"]),
    format_function=FunctionFormatter(slots=[], tool_format="glm4"),
    format_observation=StringFormatter(slots=["<|observation|>\n{{content}}<|assistant|>"]),
    format_tools=ToolFormatter(tool_format="glm4"),
    format_prefix=EmptyFormatter(slots=["[gMASK]<sop>"]),
    stop_words=["<|user|>", "<|observation|>"],
    efficient_eos=True,
)


_register_template(
    name="intern",
    format_user=StringFormatter(slots=["<|User|>:{{content}}\n<|Bot|>:"]),
    format_system=StringFormatter(slots=["<|System|>:{{content}}\n"]),
    format_separator=EmptyFormatter(slots=["<eoa>\n"]),
    format_prefix=EmptyFormatter(slots=[{"bos_token"}]),
    stop_words=["<eoa>"],
    efficient_eos=True,  # internlm tokenizer cannot set eos_token_id
)


_register_template(
    name="intern2",
    format_user=StringFormatter(slots=["<|im_start|>user\n{{content}}<|im_end|>\n<|im_start|>assistant\n"]),
    format_system=StringFormatter(slots=["<|im_start|>system\n{{content}}<|im_end|>\n"]),
    format_separator=EmptyFormatter(slots=["<|im_end|>\n"]),
    format_prefix=EmptyFormatter(slots=[{"bos_token"}]),
    stop_words=["<|im_end|>"],
    efficient_eos=True,  # internlm2 tokenizer cannot set eos_token_id
)


_register_template(
    name="llama2",
    format_user=StringFormatter(slots=[{"bos_token"}, "[INST] {{content}} [/INST]"]),
    format_system=StringFormatter(slots=["<<SYS>>\n{{content}}\n<</SYS>>\n\n"]),
)


_register_template(
    name="llama2_zh",
    format_user=StringFormatter(slots=[{"bos_token"}, "[INST] {{content}} [/INST]"]),
    format_system=StringFormatter(slots=["<<SYS>>\n{{content}}\n<</SYS>>\n\n"]),
    default_system="You are a helpful assistant. 你是一个乐于助人的助手。",
)


_register_template(
    name="llama3",
    format_user=StringFormatter(
        slots=[
            (
                "<|start_header_id|>user<|end_header_id|>\n\n{{content}}<|eot_id|>"
                "<|start_header_id|>assistant<|end_header_id|>\n\n"
            )
        ]
    ),
    format_system=StringFormatter(slots=["<|start_header_id|>system<|end_header_id|>\n\n{{content}}<|eot_id|>"]),
    format_observation=StringFormatter(
        slots=[
            (
                "<|start_header_id|>tool<|end_header_id|>\n\n{{content}}<|eot_id|>"
                "<|start_header_id|>assistant<|end_header_id|>\n\n"
            )
        ]
    ),
    format_prefix=EmptyFormatter(slots=[{"bos_token"}]),
    stop_words=["<|eot_id|>"],
    replace_eos=True,
)


_register_template(
    name="mistral",
    format_user=StringFormatter(slots=["[INST] {{content}} [/INST]"]),
    format_prefix=EmptyFormatter(slots=[{"bos_token"}]),
)


_register_template(
    name="olmo",
    format_user=StringFormatter(slots=["<|user|>\n{{content}}<|assistant|>\n"]),
    format_prefix=EmptyFormatter(slots=[{"eos_token"}]),
)


_register_template(
    name="openchat",
    format_user=StringFormatter(slots=["GPT4 Correct User: {{content}}", {"eos_token"}, "GPT4 Correct Assistant:"]),
    format_prefix=EmptyFormatter(slots=[{"bos_token"}]),
)


_register_template(
    name="openchat-3.6",
    format_user=StringFormatter(
        slots=[
            (
                "<|start_header_id|>GPT4 Correct User<|end_header_id|>\n\n{{content}}<|eot_id|>"
                "<|start_header_id|>GPT4 Correct Assistant<|end_header_id|>\n\n"
            )
        ]
    ),
    format_prefix=EmptyFormatter(slots=[{"bos_token"}]),
    stop_words=["<|eot_id|>"],
    replace_eos=True,
)


_register_template(
    name="orion",
    format_user=StringFormatter(slots=["Human: {{content}}\n\nAssistant: ", {"eos_token"}]),
    format_prefix=EmptyFormatter(slots=[{"bos_token"}]),
)


_register_template(
    name="phi",
    format_user=StringFormatter(slots=["<|user|>\n{{content}}<|end|>\n<|assistant|>\n"]),
    format_system=StringFormatter(slots=["<|system|>\n{{content}}<|end|>\n"]),
    format_separator=EmptyFormatter(slots=["\n"]),
    format_prefix=EmptyFormatter(slots=[{"bos_token"}]),
    stop_words=["<|end|>"],
    replace_eos=True,
)


_register_template(
    name="qwen",
    format_user=StringFormatter(slots=["<|im_start|>user\n{{content}}<|im_end|>\n<|im_start|>assistant\n"]),
    format_system=StringFormatter(slots=["<|im_start|>system\n{{content}}<|im_end|>\n"]),
    format_observation=StringFormatter(slots=["<|im_start|>tool\n{{content}}<|im_end|>\n<|im_start|>assistant\n"]),
    format_separator=EmptyFormatter(slots=["\n"]),
    default_system="You are a helpful assistant.",
    stop_words=["<|im_end|>"],
    replace_eos=True,
)


_register_template(
    name="solar",
    format_user=StringFormatter(slots=["### User:\n{{content}}\n\n### Assistant:\n"]),
    format_system=StringFormatter(slots=["### System:\n{{content}}\n\n"]),
    efficient_eos=True,
)


_register_template(
    name="starchat",
    format_user=StringFormatter(slots=["<|user|>\n{{content}}<|end|>\n<|assistant|>"]),
    format_system=StringFormatter(slots=["<|system|>\n{{content}}<|end|>\n"]),
    format_separator=EmptyFormatter(slots=["\n"]),
    stop_words=["<|end|>"],
    replace_eos=True,
)


_register_template(
    name="telechat",
    format_user=StringFormatter(slots=["<_user>{{content}}<_bot>"]),
    format_system=StringFormatter(slots=["<_system>{{content}}<_end>"]),
    stop_words=["<_end>"],
    replace_eos=True,
)


_register_template(
    name="vicuna",
    format_user=StringFormatter(slots=["USER: {{content}} ASSISTANT:"]),
    default_system=(
        "A chat between a curious user and an artificial intelligence assistant. "
        "The assistant gives helpful, detailed, and polite answers to the user's questions."
    ),
)


_register_template(
    name="xuanyuan",
    format_user=StringFormatter(slots=["Human: {{content}} Assistant:"]),
    default_system=(
        "以下是用户和人工智能助手之间的对话。用户以Human开头，人工智能助手以Assistant开头，"
        "会对人类提出的问题给出有帮助、高质量、详细和礼貌的回答，并且总是拒绝参与与不道德、"
        "不安全、有争议、政治敏感等相关的话题、问题和指示。\n"
    ),
)


_register_template(
    name="xverse",
    format_user=StringFormatter(slots=["Human: {{content}}\n\nAssistant: "]),
)


_register_template(
    name="yayi",
    format_user=StringFormatter(slots=[{"token": "<|Human|>"}, ":\n{{content}}\n\n", {"token": "<|YaYi|>"}, ":"]),
    format_system=StringFormatter(slots=[{"token": "<|System|>"}, ":\n{{content}}\n\n"]),
    format_separator=EmptyFormatter(slots=["\n\n"]),
    default_system=(
        "You are a helpful, respectful and honest assistant named YaYi "
        "developed by Beijing Wenge Technology Co.,Ltd. "
        "Always answer as helpfully as possible, while being safe.  "
        "Your answers should not include any harmful, unethical, "
        "racist, sexist, toxic, dangerous, or illegal content. "
        "Please ensure that your responses are socially unbiased and positive in nature.\n\n"
        "If a question does not make any sense, or is not factually coherent, "
        "explain why instead of answering something not correct. "
        "If you don't know the answer to a question, please don't share false information."
    ),
    stop_words=["<|End|>"],
)


_register_template(
    name="yi",
    format_user=StringFormatter(slots=["<|im_start|>user\n{{content}}<|im_end|>\n<|im_start|>assistant\n"]),
    format_system=StringFormatter(slots=["<|im_start|>system\n{{content}}<|im_end|>\n"]),
    format_separator=EmptyFormatter(slots=["\n"]),
    stop_words=["<|im_end|>"],
    replace_eos=True,
)


_register_template(
    name="yi_vl",
    format_user=StringFormatter(slots=["### Human: {{content}}\n### Assistant:"]),
    format_separator=EmptyFormatter(slots=["\n"]),
    default_system=(
        "This is a chat between an inquisitive human and an AI assistant. "
        "Assume the role of the AI assistant. Read all the images carefully, "
        "and respond to the human's questions with informative, helpful, detailed and polite answers. "
        "这是一个好奇的人类和一个人工智能助手之间的对话。假设你扮演这个AI助手的角色。"
        "仔细阅读所有的图像，并对人类的问题做出信息丰富、有帮助、详细的和礼貌的回答。\n\n"
    ),
    stop_words=["###"],
    efficient_eos=True,
)


_register_template(
    name="yuan",
    format_user=StringFormatter(slots=["{{content}}", {"token": "<sep>"}]),
    format_separator=EmptyFormatter(slots=["\n"]),
    stop_words=["<eod>"],
    replace_eos=True,
)


_register_template(
    name="zephyr",
    format_user=StringFormatter(slots=["<|user|>\n{{content}}", {"eos_token"}, "<|assistant|>\n"]),
    format_system=StringFormatter(slots=["<|system|>\n{{content}}", {"eos_token"}]),
    default_system="You are Zephyr, a helpful assistant.",
)


_register_template(
    name="ziya",
    format_user=StringFormatter(slots=["<human>:{{content}}\n<bot>:"]),
    format_separator=EmptyFormatter(slots=["\n"]),
)


==> latex/opensource/src/data/tool_utils.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import json
import re
from abc import ABC, abstractmethod
from dataclasses import dataclass
from typing import Any, Dict, List, Tuple, Union

from .data_utils import SLOTS


DEFAULT_TOOL_PROMPT = (
    "You have access to the following tools:\n{tool_text}"
    "Use the following format if using a tool:\n"
    "```\n"
    "Action: tool name (one of [{tool_names}])\n"
    "Action Input: the input to the tool, in a JSON format representing the kwargs "
    """(e.g. ```{{"input": "hello world", "num_beams": 5}}```)\n"""
    "```\n"
)


GLM4_TOOL_PROMPT = (
    "你是一个名为 ChatGLM 的人工智能助手。你是基于智谱AI训练的语言模型 GLM-4 模型开发的，"
    "你的任务是针对用户的问题和要求提供适当的答复和支持。# 可用工具{tool_text}"
)


@dataclass
class ToolUtils(ABC):
    @staticmethod
    @abstractmethod
    def get_function_slots() -> SLOTS: ...

    @staticmethod
    @abstractmethod
    def tool_formatter(tools: List[Dict[str, Any]]) -> str: ...

    @staticmethod
    @abstractmethod
    def tool_extractor(content: str) -> Union[str, List[Tuple[str, str]]]: ...


class DefaultToolUtils(ToolUtils):
    @staticmethod
    def get_function_slots() -> SLOTS:
        return ["Action: {{name}}\nAction Input: {{arguments}}\n"]

    @staticmethod
    def tool_formatter(tools: List[Dict[str, Any]]) -> str:
        tool_text = ""
        tool_names = []
        for tool in tools:
            param_text = ""
            for name, param in tool["parameters"]["properties"].items():
                required, enum, items = "", "", ""
                if name in tool["parameters"].get("required", []):
                    required = ", required"

                if param.get("enum", None):
                    enum = ", should be one of [{}]".format(", ".join(param["enum"]))

                if param.get("items", None):
                    items = ", where each item should be {}".format(param["items"].get("type", ""))

                param_text += "  - {name} ({type}{required}): {desc}{enum}{items}\n".format(
                    name=name,
                    type=param.get("type", ""),
                    required=required,
                    desc=param.get("description", ""),
                    enum=enum,
                    items=items,
                )

            tool_text += "> Tool Name: {name}\nTool Description: {desc}\nTool Args:\n{args}\n".format(
                name=tool["name"], desc=tool.get("description", ""), args=param_text
            )
            tool_names.append(tool["name"])

        return DEFAULT_TOOL_PROMPT.format(tool_text=tool_text, tool_names=", ".join(tool_names))

    @staticmethod
    def tool_extractor(content: str) -> Union[str, List[Tuple[str, str]]]:
        regex = re.compile(r"Action:\s*([a-zA-Z0-9_]+)\s*Action Input:\s*(.+?)(?=\s*Action:|\s*$)", re.DOTALL)
        action_match: List[Tuple[str, str]] = re.findall(regex, content)
        if not action_match:
            return content

        results = []
        for match in action_match:
            tool_name = match[0].strip()
            tool_input = match[1].strip().strip('"').strip("```")
            try:
                arguments = json.loads(tool_input)
                results.append((tool_name, json.dumps(arguments, ensure_ascii=False)))
            except json.JSONDecodeError:
                return content

        return results


class GLM4ToolUtils(ToolUtils):
    @staticmethod
    def get_function_slots() -> SLOTS:
        return ["{{name}}\n{{arguments}}"]

    @staticmethod
    def tool_formatter(tools: List[Dict[str, Any]]) -> str:
        tool_text = ""
        for tool in tools:
            tool_text += "\n\n## {name}\n\n{body}\n在调用上述函数时，请使用 Json 格式表示调用的参数。".format(
                name=tool["name"], body=json.dumps(tool, indent=4, ensure_ascii=False)
            )

        return GLM4_TOOL_PROMPT.format(tool_text=tool_text)

    @staticmethod
    def tool_extractor(content: str) -> Union[str, List[Tuple[str, str]]]:
        if "\n" not in content:
            return content

        tool_name, tool_input = content.split("\n", maxsplit=1)
        try:
            arguments = json.loads(tool_input)
        except json.JSONDecodeError:
            return content

        return [(tool_name, json.dumps(arguments, ensure_ascii=False))]


==> latex/opensource/src/extras/constants.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from collections import OrderedDict, defaultdict
from enum import Enum
from typing import Dict, Optional

from peft.utils import SAFETENSORS_WEIGHTS_NAME as SAFE_ADAPTER_WEIGHTS_NAME
from peft.utils import WEIGHTS_NAME as ADAPTER_WEIGHTS_NAME
from transformers.utils import SAFE_WEIGHTS_INDEX_NAME, SAFE_WEIGHTS_NAME, WEIGHTS_INDEX_NAME, WEIGHTS_NAME


CHECKPOINT_NAMES = {
    SAFE_ADAPTER_WEIGHTS_NAME,
    ADAPTER_WEIGHTS_NAME,
    SAFE_WEIGHTS_INDEX_NAME,
    SAFE_WEIGHTS_NAME,
    WEIGHTS_INDEX_NAME,
    WEIGHTS_NAME,
}

CHOICES = ["A", "B", "C", "D"]

DATA_CONFIG = "dataset_info.json"

DEFAULT_TEMPLATE = defaultdict(str)

FILEEXT2TYPE = {
    "arrow": "arrow",
    "csv": "csv",
    "json": "json",
    "jsonl": "json",
    "parquet": "parquet",
    "txt": "text",
}

IGNORE_INDEX = -100

LAYERNORM_NAMES = {"norm", "ln"}

LLAMABOARD_CONFIG = "llamaboard_config.yaml"

METHODS = ["full", "freeze", "lora"]

MOD_SUPPORTED_MODELS = {"bloom", "falcon", "gemma", "llama", "mistral", "mixtral", "phi", "starcoder2"}

PEFT_METHODS = {"lora"}

RUNNING_LOG = "running_log.txt"

SUBJECTS = ["Average", "STEM", "Social Sciences", "Humanities", "Other"]

SUPPORTED_MODELS = OrderedDict()

TRAINER_LOG = "trainer_log.jsonl"

TRAINING_ARGS = "training_args.yaml"

TRAINING_STAGES = {
    "Supervised Fine-Tuning": "sft",
    "Reward Modeling": "rm",
    "PPO": "ppo",
    "DPO": "dpo",
    "KTO": "kto",
    "Pre-Training": "pt",
}

STAGES_USE_PAIR_DATA = {"rm", "dpo"}

SUPPORTED_CLASS_FOR_BLOCK_DIAG_ATTN = {
    "cohere",
    "falcon",
    "gemma",
    "gemma2",
    "llama",
    "mistral",
    "phi",
    "phi3",
    "qwen2",
    "starcoder2",
}

SUPPORTED_CLASS_FOR_S2ATTN = {"llama"}

V_HEAD_WEIGHTS_NAME = "value_head.bin"

V_HEAD_SAFE_WEIGHTS_NAME = "value_head.safetensors"

VISION_MODELS = set()


class DownloadSource(str, Enum):
    DEFAULT = "hf"
    MODELSCOPE = "ms"


def register_model_group(
    models: Dict[str, Dict[DownloadSource, str]],
    template: Optional[str] = None,
    vision: bool = False,
) -> None:
    prefix = None
    for name, path in models.items():
        if prefix is None:
            prefix = name.split("-")[0]
        else:
            assert prefix == name.split("-")[0], "prefix should be identical."
        SUPPORTED_MODELS[name] = path
    if template is not None:
        DEFAULT_TEMPLATE[prefix] = template
    if vision:
        VISION_MODELS.add(prefix)


register_model_group(
    models={
        "Aya-23-8B-Chat": {
            DownloadSource.DEFAULT: "CohereForAI/aya-23-8B",
        },
        "Aya-23-35B-Chat": {
            DownloadSource.DEFAULT: "CohereForAI/aya-23-35B",
        },
    },
    template="cohere",
)


register_model_group(
    models={
        "Baichuan-7B-Base": {
            DownloadSource.DEFAULT: "baichuan-inc/Baichuan-7B",
            DownloadSource.MODELSCOPE: "baichuan-inc/baichuan-7B",
        },
        "Baichuan-13B-Base": {
            DownloadSource.DEFAULT: "baichuan-inc/Baichuan-13B-Base",
            DownloadSource.MODELSCOPE: "baichuan-inc/Baichuan-13B-Base",
        },
        "Baichuan-13B-Chat": {
            DownloadSource.DEFAULT: "baichuan-inc/Baichuan-13B-Chat",
            DownloadSource.MODELSCOPE: "baichuan-inc/Baichuan-13B-Chat",
        },
    },
    template="baichuan",
)


register_model_group(
    models={
        "Baichuan2-7B-Base": {
            DownloadSource.DEFAULT: "baichuan-inc/Baichuan2-7B-Base",
            DownloadSource.MODELSCOPE: "baichuan-inc/Baichuan2-7B-Base",
        },
        "Baichuan2-13B-Base": {
            DownloadSource.DEFAULT: "baichuan-inc/Baichuan2-13B-Base",
            DownloadSource.MODELSCOPE: "baichuan-inc/Baichuan2-13B-Base",
        },
        "Baichuan2-7B-Chat": {
            DownloadSource.DEFAULT: "baichuan-inc/Baichuan2-7B-Chat",
            DownloadSource.MODELSCOPE: "baichuan-inc/Baichuan2-7B-Chat",
        },
        "Baichuan2-13B-Chat": {
            DownloadSource.DEFAULT: "baichuan-inc/Baichuan2-13B-Chat",
            DownloadSource.MODELSCOPE: "baichuan-inc/Baichuan2-13B-Chat",
        },
    },
    template="baichuan2",
)


register_model_group(
    models={
        "BLOOM-560M": {
            DownloadSource.DEFAULT: "bigscience/bloom-560m",
            DownloadSource.MODELSCOPE: "AI-ModelScope/bloom-560m",
        },
        "BLOOM-3B": {
            DownloadSource.DEFAULT: "bigscience/bloom-3b",
            DownloadSource.MODELSCOPE: "AI-ModelScope/bloom-3b",
        },
        "BLOOM-7B1": {
            DownloadSource.DEFAULT: "bigscience/bloom-7b1",
            DownloadSource.MODELSCOPE: "AI-ModelScope/bloom-7b1",
        },
    },
)


register_model_group(
    models={
        "BLOOMZ-560M": {
            DownloadSource.DEFAULT: "bigscience/bloomz-560m",
            DownloadSource.MODELSCOPE: "AI-ModelScope/bloomz-560m",
        },
        "BLOOMZ-3B": {
            DownloadSource.DEFAULT: "bigscience/bloomz-3b",
            DownloadSource.MODELSCOPE: "AI-ModelScope/bloomz-3b",
        },
        "BLOOMZ-7B1-mt": {
            DownloadSource.DEFAULT: "bigscience/bloomz-7b1-mt",
            DownloadSource.MODELSCOPE: "AI-ModelScope/bloomz-7b1-mt",
        },
    },
)


register_model_group(
    models={
        "BlueLM-7B-Base": {
            DownloadSource.DEFAULT: "vivo-ai/BlueLM-7B-Base",
            DownloadSource.MODELSCOPE: "vivo-ai/BlueLM-7B-Base",
        },
        "BlueLM-7B-Chat": {
            DownloadSource.DEFAULT: "vivo-ai/BlueLM-7B-Chat",
            DownloadSource.MODELSCOPE: "vivo-ai/BlueLM-7B-Chat",
        },
    },
    template="bluelm",
)


register_model_group(
    models={
        "Breeze-7B": {
            DownloadSource.DEFAULT: "MediaTek-Research/Breeze-7B-Base-v1_0",
        },
        "Breeze-7B-Chat": {
            DownloadSource.DEFAULT: "MediaTek-Research/Breeze-7B-Instruct-v1_0",
        },
    },
    template="breeze",
)


register_model_group(
    models={
        "ChatGLM2-6B-Chat": {
            DownloadSource.DEFAULT: "THUDM/chatglm2-6b",
            DownloadSource.MODELSCOPE: "ZhipuAI/chatglm2-6b",
        }
    },
    template="chatglm2",
)


register_model_group(
    models={
        "ChatGLM3-6B-Base": {
            DownloadSource.DEFAULT: "THUDM/chatglm3-6b-base",
            DownloadSource.MODELSCOPE: "ZhipuAI/chatglm3-6b-base",
        },
        "ChatGLM3-6B-Chat": {
            DownloadSource.DEFAULT: "THUDM/chatglm3-6b",
            DownloadSource.MODELSCOPE: "ZhipuAI/chatglm3-6b",
        },
    },
    template="chatglm3",
)


register_model_group(
    models={
        "ChineseLLaMA2-1.3B": {
            DownloadSource.DEFAULT: "hfl/chinese-llama-2-1.3b",
            DownloadSource.MODELSCOPE: "AI-ModelScope/chinese-llama-2-1.3b",
        },
        "ChineseLLaMA2-7B": {
            DownloadSource.DEFAULT: "hfl/chinese-llama-2-7b",
            DownloadSource.MODELSCOPE: "AI-ModelScope/chinese-llama-2-7b",
        },
        "ChineseLLaMA2-13B": {
            DownloadSource.DEFAULT: "hfl/chinese-llama-2-13b",
            DownloadSource.MODELSCOPE: "AI-ModelScope/chinese-llama-2-13b",
        },
        "ChineseLLaMA2-1.3B-Chat": {
            DownloadSource.DEFAULT: "hfl/chinese-alpaca-2-1.3b",
            DownloadSource.MODELSCOPE: "AI-ModelScope/chinese-alpaca-2-1.3b",
        },
        "ChineseLLaMA2-7B-Chat": {
            DownloadSource.DEFAULT: "hfl/chinese-alpaca-2-7b",
            DownloadSource.MODELSCOPE: "AI-ModelScope/chinese-alpaca-2-7b",
        },
        "ChineseLLaMA2-13B-Chat": {
            DownloadSource.DEFAULT: "hfl/chinese-alpaca-2-13b",
            DownloadSource.MODELSCOPE: "AI-ModelScope/chinese-alpaca-2-13b",
        },
    },
    template="llama2_zh",
)


register_model_group(
    models={
        "CodeGeeX4-9B-Chat": {
            DownloadSource.DEFAULT: "THUDM/codegeex4-all-9b",
            DownloadSource.MODELSCOPE: "ZhipuAI/codegeex4-all-9b",
        },
    },
    template="codegeex4",
)


register_model_group(
    models={
        "CodeGemma-7B": {
            DownloadSource.DEFAULT: "google/codegemma-7b",
        },
        "CodeGemma-7B-Chat": {
            DownloadSource.DEFAULT: "google/codegemma-7b-it",
            DownloadSource.MODELSCOPE: "AI-ModelScope/codegemma-7b-it",
        },
        "CodeGemma-1.1-2B": {
            DownloadSource.DEFAULT: "google/codegemma-1.1-2b",
        },
        "CodeGemma-1.1-7B-Chat": {
            DownloadSource.DEFAULT: "google/codegemma-1.1-7b-it",
        },
    },
    template="gemma",
)


register_model_group(
    models={
        "Codestral-22B-v0.1-Chat": {
            DownloadSource.DEFAULT: "mistralai/Codestral-22B-v0.1",
        },
    },
    template="mistral",
)


register_model_group(
    models={
        "CommandR-35B-Chat": {
            DownloadSource.DEFAULT: "CohereForAI/c4ai-command-r-v01",
            DownloadSource.MODELSCOPE: "AI-ModelScope/c4ai-command-r-v01",
        },
        "CommandR-Plus-104B-Chat": {
            DownloadSource.DEFAULT: "CohereForAI/c4ai-command-r-plus",
            DownloadSource.MODELSCOPE: "AI-ModelScope/c4ai-command-r-plus",
        },
        "CommandR-35B-4bit-Chat": {
            DownloadSource.DEFAULT: "CohereForAI/c4ai-command-r-v01-4bit",
            DownloadSource.MODELSCOPE: "mirror013/c4ai-command-r-v01-4bit",
        },
        "CommandR-Plus-104B-4bit-Chat": {
            DownloadSource.DEFAULT: "CohereForAI/c4ai-command-r-plus-4bit",
        },
    },
    template="cohere",
)


register_model_group(
    models={
        "DBRX-132B-Base": {
            DownloadSource.DEFAULT: "databricks/dbrx-base",
            DownloadSource.MODELSCOPE: "AI-ModelScope/dbrx-base",
        },
        "DBRX-132B-Chat": {
            DownloadSource.DEFAULT: "databricks/dbrx-instruct",
            DownloadSource.MODELSCOPE: "AI-ModelScope/dbrx-instruct",
        },
    },
    template="dbrx",
)


register_model_group(
    models={
        "DeepSeek-LLM-7B-Base": {
            DownloadSource.DEFAULT: "deepseek-ai/deepseek-llm-7b-base",
            DownloadSource.MODELSCOPE: "deepseek-ai/deepseek-llm-7b-base",
        },
        "DeepSeek-LLM-67B-Base": {
            DownloadSource.DEFAULT: "deepseek-ai/deepseek-llm-67b-base",
            DownloadSource.MODELSCOPE: "deepseek-ai/deepseek-llm-67b-base",
        },
        "DeepSeek-LLM-7B-Chat": {
            DownloadSource.DEFAULT: "deepseek-ai/deepseek-llm-7b-chat",
            DownloadSource.MODELSCOPE: "deepseek-ai/deepseek-llm-7b-chat",
        },
        "DeepSeek-LLM-67B-Chat": {
            DownloadSource.DEFAULT: "deepseek-ai/deepseek-llm-67b-chat",
            DownloadSource.MODELSCOPE: "deepseek-ai/deepseek-llm-67b-chat",
        },
        "DeepSeek-Math-7B-Base": {
            DownloadSource.DEFAULT: "deepseek-ai/deepseek-math-7b-base",
            DownloadSource.MODELSCOPE: "deepseek-ai/deepseek-math-7b-base",
        },
        "DeepSeek-Math-7B-Chat": {
            DownloadSource.DEFAULT: "deepseek-ai/deepseek-math-7b-instruct",
            DownloadSource.MODELSCOPE: "deepseek-ai/deepseek-math-7b-instruct",
        },
        "DeepSeek-MoE-16B-Base": {
            DownloadSource.DEFAULT: "deepseek-ai/deepseek-moe-16b-base",
            DownloadSource.MODELSCOPE: "deepseek-ai/deepseek-moe-16b-base",
        },
        "DeepSeek-MoE-16B-v2-Base": {
            DownloadSource.DEFAULT: "deepseek-ai/DeepSeek-V2-Lite",
            DownloadSource.MODELSCOPE: "deepseek-ai/DeepSeek-V2-Lite",
        },
        "DeepSeek-MoE-236B-Base": {
            DownloadSource.DEFAULT: "deepseek-ai/DeepSeek-V2",
            DownloadSource.MODELSCOPE: "deepseek-ai/DeepSeek-V2",
        },
        "DeepSeek-MoE-16B-Chat": {
            DownloadSource.DEFAULT: "deepseek-ai/deepseek-moe-16b-chat",
            DownloadSource.MODELSCOPE: "deepseek-ai/deepseek-moe-16b-chat",
        },
        "DeepSeek-MoE-16B-v2-Chat": {
            DownloadSource.DEFAULT: "deepseek-ai/DeepSeek-V2-Lite-Chat",
            DownloadSource.MODELSCOPE: "deepseek-ai/DeepSeek-V2-Lite-Chat",
        },
        "DeepSeek-MoE-236B-Chat": {
            DownloadSource.DEFAULT: "deepseek-ai/DeepSeek-V2-Chat",
            DownloadSource.MODELSCOPE: "deepseek-ai/DeepSeek-V2-Chat",
        },
        "DeepSeek-MoE-Coder-16B-Base": {
            DownloadSource.DEFAULT: "deepseek-ai/DeepSeek-Coder-V2-Lite-Base",
        },
        "DeepSeek-MoE-Coder-236B-Base": {
            DownloadSource.DEFAULT: "deepseek-ai/DeepSeek-Coder-V2-Base",
        },
        "DeepSeek-MoE-Coder-16B-Chat": {
            DownloadSource.DEFAULT: "deepseek-ai/DeepSeek-Coder-V2-Lite-Instruct",
        },
        "DeepSeek-MoE-Coder-236B-Chat": {
            DownloadSource.DEFAULT: "deepseek-ai/DeepSeek-Coder-V2-Instruct",
        },
    },
    template="deepseek",
)


register_model_group(
    models={
        "DeepSeekCoder-6.7B-Base": {
            DownloadSource.DEFAULT: "deepseek-ai/deepseek-coder-6.7b-base",
            DownloadSource.MODELSCOPE: "deepseek-ai/deepseek-coder-6.7b-base",
        },
        "DeepSeekCoder-7B-Base": {
            DownloadSource.DEFAULT: "deepseek-ai/deepseek-coder-7b-base-v1.5",
        },
        "DeepSeekCoder-33B-Base": {
            DownloadSource.DEFAULT: "deepseek-ai/deepseek-coder-33b-base",
            DownloadSource.MODELSCOPE: "deepseek-ai/deepseek-coder-33b-base",
        },
        "DeepSeekCoder-6.7B-Chat": {
            DownloadSource.DEFAULT: "deepseek-ai/deepseek-coder-6.7b-instruct",
            DownloadSource.MODELSCOPE: "deepseek-ai/deepseek-coder-6.7b-instruct",
        },
        "DeepSeekCoder-7B-Chat": {
            DownloadSource.DEFAULT: "deepseek-ai/deepseek-coder-7b-instruct-v1.5",
        },
        "DeepSeekCoder-33B-Chat": {
            DownloadSource.DEFAULT: "deepseek-ai/deepseek-coder-33b-instruct",
            DownloadSource.MODELSCOPE: "deepseek-ai/deepseek-coder-33b-instruct",
        },
    },
    template="deepseekcoder",
)


register_model_group(
    models={
        "Falcon-7B": {
            DownloadSource.DEFAULT: "tiiuae/falcon-7b",
            DownloadSource.MODELSCOPE: "AI-ModelScope/falcon-7b",
        },
        "Falcon-11B": {
            DownloadSource.DEFAULT: "tiiuae/falcon-11B",
        },
        "Falcon-40B": {
            DownloadSource.DEFAULT: "tiiuae/falcon-40b",
            DownloadSource.MODELSCOPE: "AI-ModelScope/falcon-40b",
        },
        "Falcon-180B": {
            DownloadSource.DEFAULT: "tiiuae/falcon-180b",
            DownloadSource.MODELSCOPE: "modelscope/falcon-180B",
        },
        "Falcon-7B-Chat": {
            DownloadSource.DEFAULT: "tiiuae/falcon-7b-instruct",
            DownloadSource.MODELSCOPE: "AI-ModelScope/falcon-7b-instruct",
        },
        "Falcon-40B-Chat": {
            DownloadSource.DEFAULT: "tiiuae/falcon-40b-instruct",
            DownloadSource.MODELSCOPE: "AI-ModelScope/falcon-40b-instruct",
        },
        "Falcon-180B-Chat": {
            DownloadSource.DEFAULT: "tiiuae/falcon-180b-chat",
            DownloadSource.MODELSCOPE: "modelscope/falcon-180B-chat",
        },
    },
    template="falcon",
)


register_model_group(
    models={
        "Gemma-2B": {
            DownloadSource.DEFAULT: "google/gemma-2b",
            DownloadSource.MODELSCOPE: "AI-ModelScope/gemma-2b",
        },
        "Gemma-7B": {
            DownloadSource.DEFAULT: "google/gemma-7b",
            DownloadSource.MODELSCOPE: "AI-ModelScope/gemma-2b-it",
        },
        "Gemma-2B-Chat": {
            DownloadSource.DEFAULT: "google/gemma-2b-it",
            DownloadSource.MODELSCOPE: "AI-ModelScope/gemma-7b",
        },
        "Gemma-7B-Chat": {
            DownloadSource.DEFAULT: "google/gemma-7b-it",
            DownloadSource.MODELSCOPE: "AI-ModelScope/gemma-7b-it",
        },
        "Gemma-1.1-2B-Chat": {
            DownloadSource.DEFAULT: "google/gemma-1.1-2b-it",
        },
        "Gemma-1.1-7B-Chat": {
            DownloadSource.DEFAULT: "google/gemma-1.1-7b-it",
        },
        "Gemma-2-9B": {
            DownloadSource.DEFAULT: "google/gemma-2-9b",
            DownloadSource.MODELSCOPE: "LLM-Research/gemma-2-9b",
        },
        "Gemma-2-27B": {
            DownloadSource.DEFAULT: "google/gemma-2-27b",
            DownloadSource.MODELSCOPE: "LLM-Research/gemma-2-27b",
        },
        "Gemma-2-9B-Chat": {
            DownloadSource.DEFAULT: "google/gemma-2-9b-it",
            DownloadSource.MODELSCOPE: "LLM-Research/gemma-2-9b-it",
        },
        "Gemma-2-27B-Chat": {
            DownloadSource.DEFAULT: "google/gemma-2-27b-it",
            DownloadSource.MODELSCOPE: "LLM-Research/gemma-2-27b-it",
        },
    },
    template="gemma",
)


register_model_group(
    models={
        "GLM-4-9B": {
            DownloadSource.DEFAULT: "THUDM/glm-4-9b",
            DownloadSource.MODELSCOPE: "ZhipuAI/glm-4-9b",
        },
        "GLM-4-9B-Chat": {
            DownloadSource.DEFAULT: "THUDM/glm-4-9b-chat",
            DownloadSource.MODELSCOPE: "ZhipuAI/glm-4-9b-chat",
        },
        "GLM-4-9B-1M-Chat": {
            DownloadSource.DEFAULT: "THUDM/glm-4-9b-chat-1m",
            DownloadSource.MODELSCOPE: "ZhipuAI/glm-4-9b-chat-1m",
        },
    },
    template="glm4",
)


register_model_group(
    models={
        "InternLM-7B": {
            DownloadSource.DEFAULT: "internlm/internlm-7b",
            DownloadSource.MODELSCOPE: "Shanghai_AI_Laboratory/internlm-7b",
        },
        "InternLM-20B": {
            DownloadSource.DEFAULT: "internlm/internlm-20b",
            DownloadSource.MODELSCOPE: "Shanghai_AI_Laboratory/internlm-20b",
        },
        "InternLM-7B-Chat": {
            DownloadSource.DEFAULT: "internlm/internlm-chat-7b",
            DownloadSource.MODELSCOPE: "Shanghai_AI_Laboratory/internlm-chat-7b",
        },
        "InternLM-20B-Chat": {
            DownloadSource.DEFAULT: "internlm/internlm-chat-20b",
            DownloadSource.MODELSCOPE: "Shanghai_AI_Laboratory/internlm-chat-20b",
        },
    },
    template="intern",
)


register_model_group(
    models={
        "InternLM2-7B": {
            DownloadSource.DEFAULT: "internlm/internlm2-7b",
            DownloadSource.MODELSCOPE: "Shanghai_AI_Laboratory/internlm2-7b",
        },
        "InternLM2-20B": {
            DownloadSource.DEFAULT: "internlm/internlm2-20b",
            DownloadSource.MODELSCOPE: "Shanghai_AI_Laboratory/internlm2-20b",
        },
        "InternLM2-7B-Chat": {
            DownloadSource.DEFAULT: "internlm/internlm2-chat-7b",
            DownloadSource.MODELSCOPE: "Shanghai_AI_Laboratory/internlm2-chat-7b",
        },
        "InternLM2-20B-Chat": {
            DownloadSource.DEFAULT: "internlm/internlm2-chat-20b",
            DownloadSource.MODELSCOPE: "Shanghai_AI_Laboratory/internlm2-chat-20b",
        },
    },
    template="intern2",
)


register_model_group(
    models={
        "InternLM2.5-7B": {
            DownloadSource.DEFAULT: "internlm/internlm2_5-7b",
            DownloadSource.MODELSCOPE: "Shanghai_AI_Laboratory/internlm2_5-7b",
        },
        "InternLM2.5-7B-Chat": {
            DownloadSource.DEFAULT: "internlm/internlm2_5-7b-chat",
            DownloadSource.MODELSCOPE: "Shanghai_AI_Laboratory/internlm2_5-7b-chat",
        },
        "InternLM2.5-7B-1M-Chat": {
            DownloadSource.DEFAULT: "internlm/internlm2_5-7b-chat-1m",
            DownloadSource.MODELSCOPE: "Shanghai_AI_Laboratory/internlm2_5-7b-chat-1m",
        },
    },
    template="intern2",
)


register_model_group(
    models={
        "Jamba-v0.1": {
            DownloadSource.DEFAULT: "ai21labs/Jamba-v0.1",
            DownloadSource.MODELSCOPE: "AI-ModelScope/Jamba-v0.1",
        }
    },
)


register_model_group(
    models={
        "LingoWhale-8B": {
            DownloadSource.DEFAULT: "deeplang-ai/LingoWhale-8B",
            DownloadSource.MODELSCOPE: "DeepLang/LingoWhale-8B",
        }
    },
)


register_model_group(
    models={
        "LLaMA-7B": {
            DownloadSource.DEFAULT: "huggyllama/llama-7b",
            DownloadSource.MODELSCOPE: "skyline2006/llama-7b",
        },
        "LLaMA-13B": {
            DownloadSource.DEFAULT: "huggyllama/llama-13b",
            DownloadSource.MODELSCOPE: "skyline2006/llama-13b",
        },
        "LLaMA-30B": {
            DownloadSource.DEFAULT: "huggyllama/llama-30b",
            DownloadSource.MODELSCOPE: "skyline2006/llama-30b",
        },
        "LLaMA-65B": {
            DownloadSource.DEFAULT: "huggyllama/llama-65b",
            DownloadSource.MODELSCOPE: "skyline2006/llama-65b",
        },
    }
)


register_model_group(
    models={
        "LLaMA2-7B": {
            DownloadSource.DEFAULT: "meta-llama/Llama-2-7b-hf",
            DownloadSource.MODELSCOPE: "modelscope/Llama-2-7b-ms",
        },
        "LLaMA2-13B": {
            DownloadSource.DEFAULT: "meta-llama/Llama-2-13b-hf",
            DownloadSource.MODELSCOPE: "modelscope/Llama-2-13b-ms",
        },
        "LLaMA2-70B": {
            DownloadSource.DEFAULT: "meta-llama/Llama-2-70b-hf",
            DownloadSource.MODELSCOPE: "modelscope/Llama-2-70b-ms",
        },
        "LLaMA2-7B-Chat": {
            DownloadSource.DEFAULT: "meta-llama/Llama-2-7b-chat-hf",
            DownloadSource.MODELSCOPE: "modelscope/Llama-2-7b-chat-ms",
        },
        "LLaMA2-13B-Chat": {
            DownloadSource.DEFAULT: "meta-llama/Llama-2-13b-chat-hf",
            DownloadSource.MODELSCOPE: "modelscope/Llama-2-13b-chat-ms",
        },
        "LLaMA2-70B-Chat": {
            DownloadSource.DEFAULT: "meta-llama/Llama-2-70b-chat-hf",
            DownloadSource.MODELSCOPE: "modelscope/Llama-2-70b-chat-ms",
        },
    },
    template="llama2",
)


register_model_group(
    models={
        "LLaMA3-8B": {
            DownloadSource.DEFAULT: "meta-llama/Meta-Llama-3-8B",
            DownloadSource.MODELSCOPE: "LLM-Research/Meta-Llama-3-8B",
        },
        "LLaMA3-70B": {
            DownloadSource.DEFAULT: "meta-llama/Meta-Llama-3-70B",
            DownloadSource.MODELSCOPE: "LLM-Research/Meta-Llama-3-70B",
        },
        "LLaMA3-8B-Chat": {
            DownloadSource.DEFAULT: "meta-llama/Meta-Llama-3-8B-Instruct",
            DownloadSource.MODELSCOPE: "LLM-Research/Meta-Llama-3-8B-Instruct",
        },
        "LLaMA3-70B-Chat": {
            DownloadSource.DEFAULT: "meta-llama/Meta-Llama-3-70B-Instruct",
            DownloadSource.MODELSCOPE: "LLM-Research/Meta-Llama-3-70B-Instruct",
        },
        "LLaMA3-8B-Chinese-Chat": {
            DownloadSource.DEFAULT: "shenzhi-wang/Llama3-8B-Chinese-Chat",
            DownloadSource.MODELSCOPE: "LLM-Research/Llama3-8B-Chinese-Chat",
        },
        "LLaMA3-70B-Chinese-Chat": {
            DownloadSource.DEFAULT: "shenzhi-wang/Llama3-70B-Chinese-Chat",
        },
    },
    template="llama3",
)


register_model_group(
    models={
        "LLaMA3.1-8B": {
            DownloadSource.DEFAULT: "meta-llama/Meta-Llama-3.1-8B",
            DownloadSource.MODELSCOPE: "LLM-Research/Meta-Llama-3.1-8B",
        },
        "LLaMA3.1-70B": {
            DownloadSource.DEFAULT: "meta-llama/Meta-Llama-3.1-70B",
            DownloadSource.MODELSCOPE: "LLM-Research/Meta-Llama-3.1-70B",
        },
        "LLaMA3.1-405B": {
            DownloadSource.DEFAULT: "meta-llama/Meta-Llama-3.1-405B",
        },
        "LLaMA3.1-8B-Chat": {
            DownloadSource.DEFAULT: "meta-llama/Meta-Llama-3.1-8B-Instruct",
            DownloadSource.MODELSCOPE: "LLM-Research/Meta-Llama-3.1-8B-Instruct",
        },
        "LLaMA3.1-70B-Chat": {
            DownloadSource.DEFAULT: "meta-llama/Meta-Llama-3.1-70B-Instruct",
            DownloadSource.MODELSCOPE: "LLM-Research/Meta-Llama-3.1-70B-Instruct",
        },
        "LLaMA3.1-405B-Chat": {
            DownloadSource.DEFAULT: "meta-llama/Meta-Llama-3.1-405B-Instruct",
        },
    },
    template="llama3",
)


register_model_group(
    models={
        "LLaVA1.5-7B-Chat": {
            DownloadSource.DEFAULT: "llava-hf/llava-1.5-7b-hf",
        },
        "LLaVA1.5-13B-Chat": {
            DownloadSource.DEFAULT: "llava-hf/llava-1.5-13b-hf",
        },
    },
    template="vicuna",
    vision=True,
)


register_model_group(
    models={
        "MiniCPM-2B-SFT-Chat": {
            DownloadSource.DEFAULT: "openbmb/MiniCPM-2B-sft-bf16",
            DownloadSource.MODELSCOPE: "OpenBMB/miniCPM-bf16",
        },
        "MiniCPM-2B-DPO-Chat": {
            DownloadSource.DEFAULT: "openbmb/MiniCPM-2B-dpo-bf16",
            DownloadSource.MODELSCOPE: "OpenBMB/MiniCPM-2B-dpo-bf16",
        },
    },
    template="cpm",
)


register_model_group(
    models={
        "Mistral-7B-v0.1": {
            DownloadSource.DEFAULT: "mistralai/Mistral-7B-v0.1",
            DownloadSource.MODELSCOPE: "AI-ModelScope/Mistral-7B-v0.1",
        },
        "Mistral-7B-v0.1-Chat": {
            DownloadSource.DEFAULT: "mistralai/Mistral-7B-Instruct-v0.1",
            DownloadSource.MODELSCOPE: "AI-ModelScope/Mistral-7B-Instruct-v0.1",
        },
        "Mistral-7B-v0.2": {
            DownloadSource.DEFAULT: "alpindale/Mistral-7B-v0.2-hf",
            DownloadSource.MODELSCOPE: "AI-ModelScope/Mistral-7B-v0.2-hf",
        },
        "Mistral-7B-v0.2-Chat": {
            DownloadSource.DEFAULT: "mistralai/Mistral-7B-Instruct-v0.2",
            DownloadSource.MODELSCOPE: "AI-ModelScope/Mistral-7B-Instruct-v0.2",
        },
        "Mistral-7B-v0.3": {
            DownloadSource.DEFAULT: "mistralai/Mistral-7B-v0.3",
        },
        "Mistral-7B-v0.3-Chat": {
            DownloadSource.DEFAULT: "mistralai/Mistral-7B-Instruct-v0.3",
            DownloadSource.MODELSCOPE: "LLM-Research/Mistral-7B-Instruct-v0.3",
        },
        "Mistral-Nemo-Chat": {
            DownloadSource.DEFAULT: "mistralai/Mistral-Nemo-Instruct-2407",
            DownloadSource.MODELSCOPE: "AI-ModelScope/Mistral-Nemo-Instruct-2407",
        },
    },
    template="mistral",
)


register_model_group(
    models={
        "Mixtral-8x7B-v0.1": {
            DownloadSource.DEFAULT: "mistralai/Mixtral-8x7B-v0.1",
            DownloadSource.MODELSCOPE: "AI-ModelScope/Mixtral-8x7B-v0.1",
        },
        "Mixtral-8x7B-v0.1-Chat": {
            DownloadSource.DEFAULT: "mistralai/Mixtral-8x7B-Instruct-v0.1",
            DownloadSource.MODELSCOPE: "AI-ModelScope/Mixtral-8x7B-Instruct-v0.1",
        },
        "Mixtral-8x22B-v0.1": {
            DownloadSource.DEFAULT: "mistralai/Mixtral-8x22B-v0.1",
            DownloadSource.MODELSCOPE: "AI-ModelScope/Mixtral-8x22B-v0.1",
        },
        "Mixtral-8x22B-v0.1-Chat": {
            DownloadSource.DEFAULT: "mistralai/Mixtral-8x22B-Instruct-v0.1",
            DownloadSource.MODELSCOPE: "AI-ModelScope/Mixtral-8x22B-Instruct-v0.1",
        },
    },
    template="mistral",
)


register_model_group(
    models={
        "OLMo-1B": {
            DownloadSource.DEFAULT: "allenai/OLMo-1B-hf",
        },
        "OLMo-7B": {
            DownloadSource.DEFAULT: "allenai/OLMo-7B-hf",
        },
        "OLMo-7B-Chat": {
            DownloadSource.DEFAULT: "ssec-uw/OLMo-7B-Instruct-hf",
        },
        "OLMo-1.7-7B": {
            DownloadSource.DEFAULT: "allenai/OLMo-1.7-7B-hf",
        },
    },
)


register_model_group(
    models={
        "OpenChat3.5-7B-Chat": {
            DownloadSource.DEFAULT: "openchat/openchat-3.5-0106",
            DownloadSource.MODELSCOPE: "xcwzxcwz/openchat-3.5-0106",
        }
    },
    template="openchat",
)


register_model_group(
    models={
        "OpenChat3.6-8B-Chat": {
            DownloadSource.DEFAULT: "openchat/openchat-3.6-8b-20240522",
        }
    },
    template="openchat-3.6",
)


register_model_group(
    models={
        "Orion-14B-Base": {
            DownloadSource.DEFAULT: "OrionStarAI/Orion-14B-Base",
            DownloadSource.MODELSCOPE: "OrionStarAI/Orion-14B-Base",
        },
        "Orion-14B-Chat": {
            DownloadSource.DEFAULT: "OrionStarAI/Orion-14B-Chat",
            DownloadSource.MODELSCOPE: "OrionStarAI/Orion-14B-Chat",
        },
        "Orion-14B-Long-Chat": {
            DownloadSource.DEFAULT: "OrionStarAI/Orion-14B-LongChat",
            DownloadSource.MODELSCOPE: "OrionStarAI/Orion-14B-LongChat",
        },
        "Orion-14B-RAG-Chat": {
            DownloadSource.DEFAULT: "OrionStarAI/Orion-14B-Chat-RAG",
            DownloadSource.MODELSCOPE: "OrionStarAI/Orion-14B-Chat-RAG",
        },
        "Orion-14B-Plugin-Chat": {
            DownloadSource.DEFAULT: "OrionStarAI/Orion-14B-Chat-Plugin",
            DownloadSource.MODELSCOPE: "OrionStarAI/Orion-14B-Chat-Plugin",
        },
    },
    template="orion",
)


register_model_group(
    models={
        "PaliGemma-3B-pt-224": {
            DownloadSource.DEFAULT: "google/paligemma-3b-pt-224",
            DownloadSource.MODELSCOPE: "AI-ModelScope/paligemma-3b-pt-224",
        },
        "PaliGemma-3B-pt-448": {
            DownloadSource.DEFAULT: "google/paligemma-3b-pt-448",
            DownloadSource.MODELSCOPE: "AI-ModelScope/paligemma-3b-pt-448",
        },
        "PaliGemma-3B-pt-896": {
            DownloadSource.DEFAULT: "google/paligemma-3b-pt-896",
            DownloadSource.MODELSCOPE: "AI-ModelScope/paligemma-3b-pt-896",
        },
        "PaliGemma-3B-mix-224": {
            DownloadSource.DEFAULT: "google/paligemma-3b-mix-224",
            DownloadSource.MODELSCOPE: "AI-ModelScope/paligemma-3b-mix-224",
        },
        "PaliGemma-3B-mix-448": {
            DownloadSource.DEFAULT: "google/paligemma-3b-mix-448",
            DownloadSource.MODELSCOPE: "AI-ModelScope/paligemma-3b-mix-448",
        },
    },
    vision=True,
)


register_model_group(
    models={
        "Phi-1.5-1.3B": {
            DownloadSource.DEFAULT: "microsoft/phi-1_5",
            DownloadSource.MODELSCOPE: "allspace/PHI_1-5",
        },
        "Phi-2-2.7B": {
            DownloadSource.DEFAULT: "microsoft/phi-2",
            DownloadSource.MODELSCOPE: "AI-ModelScope/phi-2",
        },
    }
)


register_model_group(
    models={
        "Phi3-4B-4k-Chat": {
            DownloadSource.DEFAULT: "microsoft/Phi-3-mini-4k-instruct",
            DownloadSource.MODELSCOPE: "LLM-Research/Phi-3-mini-4k-instruct",
        },
        "Phi3-4B-128k-Chat": {
            DownloadSource.DEFAULT: "microsoft/Phi-3-mini-128k-instruct",
            DownloadSource.MODELSCOPE: "LLM-Research/Phi-3-mini-128k-instruct",
        },
        "Phi3-7B-8k-Chat": {
            DownloadSource.DEFAULT: "microsoft/Phi-3-small-8k-instruct",
            DownloadSource.MODELSCOPE: "LLM-Research/Phi-3-small-8k-instruct",
        },
        "Phi3-7B-128k-Chat": {
            DownloadSource.DEFAULT: "microsoft/Phi-3-small-128k-instruct",
            DownloadSource.MODELSCOPE: "LLM-Research/Phi-3-small-128k-instruct",
        },
        "Phi3-14B-8k-Chat": {
            DownloadSource.DEFAULT: "microsoft/Phi-3-medium-4k-instruct",
            DownloadSource.MODELSCOPE: "LLM-Research/Phi-3-medium-4k-instruct",
        },
        "Phi3-14B-128k-Chat": {
            DownloadSource.DEFAULT: "microsoft/Phi-3-medium-128k-instruct",
            DownloadSource.MODELSCOPE: "LLM-Research/Phi-3-medium-128k-instruct",
        },
    },
    template="phi",
)


register_model_group(
    models={
        "Qwen-1.8B": {
            DownloadSource.DEFAULT: "Qwen/Qwen-1_8B",
            DownloadSource.MODELSCOPE: "qwen/Qwen-1_8B",
        },
        "Qwen-7B": {
            DownloadSource.DEFAULT: "Qwen/Qwen-7B",
            DownloadSource.MODELSCOPE: "qwen/Qwen-7B",
        },
        "Qwen-14B": {
            DownloadSource.DEFAULT: "Qwen/Qwen-14B",
            DownloadSource.MODELSCOPE: "qwen/Qwen-14B",
        },
        "Qwen-72B": {
            DownloadSource.DEFAULT: "Qwen/Qwen-72B",
            DownloadSource.MODELSCOPE: "qwen/Qwen-72B",
        },
        "Qwen-1.8B-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen-1_8B-Chat",
            DownloadSource.MODELSCOPE: "qwen/Qwen-1_8B-Chat",
        },
        "Qwen-7B-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen-7B-Chat",
            DownloadSource.MODELSCOPE: "qwen/Qwen-7B-Chat",
        },
        "Qwen-14B-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen-14B-Chat",
            DownloadSource.MODELSCOPE: "qwen/Qwen-14B-Chat",
        },
        "Qwen-72B-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen-72B-Chat",
            DownloadSource.MODELSCOPE: "qwen/Qwen-72B-Chat",
        },
        "Qwen-1.8B-int8-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen-1_8B-Chat-Int8",
            DownloadSource.MODELSCOPE: "qwen/Qwen-1_8B-Chat-Int8",
        },
        "Qwen-1.8B-int4-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen-1_8B-Chat-Int4",
            DownloadSource.MODELSCOPE: "qwen/Qwen-1_8B-Chat-Int4",
        },
        "Qwen-7B-int8-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen-7B-Chat-Int8",
            DownloadSource.MODELSCOPE: "qwen/Qwen-7B-Chat-Int8",
        },
        "Qwen-7B-int4-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen-7B-Chat-Int4",
            DownloadSource.MODELSCOPE: "qwen/Qwen-7B-Chat-Int4",
        },
        "Qwen-14B-int8-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen-14B-Chat-Int8",
            DownloadSource.MODELSCOPE: "qwen/Qwen-14B-Chat-Int8",
        },
        "Qwen-14B-int4-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen-14B-Chat-Int4",
            DownloadSource.MODELSCOPE: "qwen/Qwen-14B-Chat-Int4",
        },
        "Qwen-72B-int8-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen-72B-Chat-Int8",
            DownloadSource.MODELSCOPE: "qwen/Qwen-72B-Chat-Int8",
        },
        "Qwen-72B-int4-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen-72B-Chat-Int4",
            DownloadSource.MODELSCOPE: "qwen/Qwen-72B-Chat-Int4",
        },
    },
    template="qwen",
)


register_model_group(
    models={
        "Qwen1.5-0.5B": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-0.5B",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-0.5B",
        },
        "Qwen1.5-1.8B": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-1.8B",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-1.8B",
        },
        "Qwen1.5-4B": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-4B",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-4B",
        },
        "Qwen1.5-7B": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-7B",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-7B",
        },
        "Qwen1.5-14B": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-14B",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-14B",
        },
        "Qwen1.5-32B": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-32B",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-32B",
        },
        "Qwen1.5-72B": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-72B",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-72B",
        },
        "Qwen1.5-110B": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-110B",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-110B",
        },
        "Qwen1.5-MoE-A2.7B": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-MoE-A2.7B",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-MoE-A2.7B",
        },
        "Qwen1.5-Code-7B": {
            DownloadSource.DEFAULT: "Qwen/CodeQwen1.5-7B",
            DownloadSource.MODELSCOPE: "qwen/CodeQwen1.5-7B",
        },
        "Qwen1.5-0.5B-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-0.5B-Chat",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-0.5B-Chat",
        },
        "Qwen1.5-1.8B-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-1.8B-Chat",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-1.8B-Chat",
        },
        "Qwen1.5-4B-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-4B-Chat",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-4B-Chat",
        },
        "Qwen1.5-7B-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-7B-Chat",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-7B-Chat",
        },
        "Qwen1.5-14B-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-14B-Chat",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-14B-Chat",
        },
        "Qwen1.5-32B-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-32B-Chat",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-32B-Chat",
        },
        "Qwen1.5-72B-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-72B-Chat",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-72B-Chat",
        },
        "Qwen1.5-110B-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-110B-Chat",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-110B-Chat",
        },
        "Qwen1.5-MoE-A2.7B-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-MoE-A2.7B-Chat",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-MoE-A2.7B-Chat",
        },
        "Qwen1.5-Code-7B-Chat": {
            DownloadSource.DEFAULT: "Qwen/CodeQwen1.5-7B-Chat",
            DownloadSource.MODELSCOPE: "qwen/CodeQwen1.5-7B-Chat",
        },
        "Qwen1.5-0.5B-int8-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-0.5B-Chat-GPTQ-Int8",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-0.5B-Chat-GPTQ-Int8",
        },
        "Qwen1.5-0.5B-int4-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-0.5B-Chat-AWQ",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-0.5B-Chat-AWQ",
        },
        "Qwen1.5-1.8B-int8-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-1.8B-Chat-GPTQ-Int8",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-1.8B-Chat-GPTQ-Int8",
        },
        "Qwen1.5-1.8B-int4-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-1.8B-Chat-AWQ",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-1.8B-Chat-AWQ",
        },
        "Qwen1.5-4B-int8-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-4B-Chat-GPTQ-Int8",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-4B-Chat-GPTQ-Int8",
        },
        "Qwen1.5-4B-int4-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-4B-Chat-AWQ",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-4B-Chat-AWQ",
        },
        "Qwen1.5-7B-int8-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-7B-Chat-GPTQ-Int8",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-7B-Chat-GPTQ-Int8",
        },
        "Qwen1.5-7B-int4-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-7B-Chat-AWQ",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-7B-Chat-AWQ",
        },
        "Qwen1.5-14B-int8-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-14B-Chat-GPTQ-Int8",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-14B-Chat-GPTQ-Int8",
        },
        "Qwen1.5-14B-int4-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-14B-Chat-AWQ",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-14B-Chat-AWQ",
        },
        "Qwen1.5-32B-int4-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-32B-Chat-AWQ",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-32B-Chat-AWQ",
        },
        "Qwen1.5-72B-int8-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-72B-Chat-GPTQ-Int8",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-72B-Chat-GPTQ-Int8",
        },
        "Qwen1.5-72B-int4-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-72B-Chat-AWQ",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-72B-Chat-AWQ",
        },
        "Qwen1.5-110B-int4-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-110B-Chat-AWQ",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-110B-Chat-AWQ",
        },
        "Qwen1.5-MoE-A2.7B-int4-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen1.5-MoE-A2.7B-Chat-GPTQ-Int4",
            DownloadSource.MODELSCOPE: "qwen/Qwen1.5-MoE-A2.7B-Chat-GPTQ-Int4",
        },
        "Qwen1.5-Code-7B-int4-Chat": {
            DownloadSource.DEFAULT: "Qwen/CodeQwen1.5-7B-Chat-AWQ",
            DownloadSource.MODELSCOPE: "qwen/CodeQwen1.5-7B-Chat-AWQ",
        },
    },
    template="qwen",
)


register_model_group(
    models={
        "Qwen2-0.5B": {
            DownloadSource.DEFAULT: "Qwen/Qwen2-0.5B",
            DownloadSource.MODELSCOPE: "qwen/Qwen2-0.5B",
        },
        "Qwen2-1.5B": {
            DownloadSource.DEFAULT: "Qwen/Qwen2-1.5B",
            DownloadSource.MODELSCOPE: "qwen/Qwen2-1.5B",
        },
        "Qwen2-7B": {
            DownloadSource.DEFAULT: "Qwen/Qwen2-7B",
            DownloadSource.MODELSCOPE: "qwen/Qwen2-7B",
        },
        "Qwen2-72B": {
            DownloadSource.DEFAULT: "Qwen/Qwen2-72B",
            DownloadSource.MODELSCOPE: "qwen/Qwen2-72B",
        },
        "Qwen2-MoE-57B": {
            DownloadSource.DEFAULT: "Qwen/Qwen2-57B-A14B",
            DownloadSource.MODELSCOPE: "qwen/Qwen2-57B-A14B",
        },
        "Qwen2-0.5B-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen2-0.5B-Instruct",
            DownloadSource.MODELSCOPE: "qwen/Qwen2-0.5B-Instruct",
        },
        "Qwen2-1.5B-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen2-1.5B-Instruct",
            DownloadSource.MODELSCOPE: "qwen/Qwen2-1.5B-Instruct",
        },
        "Qwen2-7B-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen2-7B-Instruct",
            DownloadSource.MODELSCOPE: "qwen/Qwen2-7B-Instruct",
        },
        "Qwen2-72B-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen2-72B-Instruct",
            DownloadSource.MODELSCOPE: "qwen/Qwen2-72B-Instruct",
        },
        "Qwen2-MoE-57B-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen2-57B-A14B-Instruct",
            DownloadSource.MODELSCOPE: "qwen/Qwen2-57B-A14B-Instruct",
        },
        "Qwen2-0.5B-int8-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen2-0.5B-Instruct-GPTQ-Int8",
            DownloadSource.MODELSCOPE: "qwen/Qwen2-0.5B-Instruct-GPTQ-Int8",
        },
        "Qwen2-0.5B-int4-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen2-0.5B-Instruct-AWQ",
            DownloadSource.MODELSCOPE: "qwen/Qwen2-0.5B-Instruct-AWQ",
        },
        "Qwen2-1.5B-int8-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen2-1.5B-Instruct-GPTQ-Int8",
            DownloadSource.MODELSCOPE: "qwen/Qwen2-1.5B-Instruct-GPTQ-Int8",
        },
        "Qwen2-1.5B-int4-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen2-1.5B-Instruct-AWQ",
            DownloadSource.MODELSCOPE: "qwen/Qwen2-1.5B-Instruct-AWQ",
        },
        "Qwen2-7B-int8-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen2-7B-Instruct-GPTQ-Int8",
            DownloadSource.MODELSCOPE: "qwen/Qwen2-7B-Instruct-GPTQ-Int8",
        },
        "Qwen2-7B-int4-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen2-7B-Instruct-AWQ",
            DownloadSource.MODELSCOPE: "qwen/Qwen2-7B-Instruct-AWQ",
        },
        "Qwen2-72B-int8-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen2-72B-Instruct-GPTQ-Int8",
            DownloadSource.MODELSCOPE: "qwen/Qwen2-72B-Instruct-GPTQ-Int8",
        },
        "Qwen2-72B-int4-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen2-72B-Instruct-AWQ",
            DownloadSource.MODELSCOPE: "qwen/Qwen2-72B-Instruct-AWQ",
        },
        "Qwen2-MoE-57B-int4-Chat": {
            DownloadSource.DEFAULT: "Qwen/Qwen2-57B-A14B-Instruct-GPTQ-Int4",
            DownloadSource.MODELSCOPE: "qwen/Qwen2-57B-A14B-Instruct-GPTQ-Int4",
        },
    },
    template="qwen",
)


register_model_group(
    models={
        "SOLAR-10.7B": {
            DownloadSource.DEFAULT: "upstage/SOLAR-10.7B-v1.0",
        },
        "SOLAR-10.7B-Chat": {
            DownloadSource.DEFAULT: "upstage/SOLAR-10.7B-Instruct-v1.0",
            DownloadSource.MODELSCOPE: "AI-ModelScope/SOLAR-10.7B-Instruct-v1.0",
        },
    },
    template="solar",
)


register_model_group(
    models={
        "Skywork-13B-Base": {
            DownloadSource.DEFAULT: "Skywork/Skywork-13B-base",
            DownloadSource.MODELSCOPE: "skywork/Skywork-13B-base",
        }
    }
)


register_model_group(
    models={
        "StarCoder2-3B": {
            DownloadSource.DEFAULT: "bigcode/starcoder2-3b",
            DownloadSource.MODELSCOPE: "AI-ModelScope/starcoder2-3b",
        },
        "StarCoder2-7B": {
            DownloadSource.DEFAULT: "bigcode/starcoder2-7b",
            DownloadSource.MODELSCOPE: "AI-ModelScope/starcoder2-7b",
        },
        "StarCoder2-15B": {
            DownloadSource.DEFAULT: "bigcode/starcoder2-15b",
            DownloadSource.MODELSCOPE: "AI-ModelScope/starcoder2-15b",
        },
    }
)


register_model_group(
    models={
        "TeleChat-1B-Chat": {
            DownloadSource.DEFAULT: "Tele-AI/TeleChat-1B",
            DownloadSource.MODELSCOPE: "TeleAI/TeleChat-1B",
        },
        "TeleChat-7B-Chat": {
            DownloadSource.DEFAULT: "Tele-AI/telechat-7B",
            DownloadSource.MODELSCOPE: "TeleAI/telechat-7B",
        },
        "TeleChat-12B-Chat": {
            DownloadSource.DEFAULT: "Tele-AI/TeleChat-12B",
            DownloadSource.MODELSCOPE: "TeleAI/TeleChat-12B",
        },
        "TeleChat-12B-v2-Chat": {
            DownloadSource.DEFAULT: "Tele-AI/TeleChat-12B-v2",
            DownloadSource.MODELSCOPE: "TeleAI/TeleChat-12B-v2",
        },
    },
    template="telechat",
)


register_model_group(
    models={
        "Vicuna1.5-7B-Chat": {
            DownloadSource.DEFAULT: "lmsys/vicuna-7b-v1.5",
            DownloadSource.MODELSCOPE: "Xorbits/vicuna-7b-v1.5",
        },
        "Vicuna1.5-13B-Chat": {
            DownloadSource.DEFAULT: "lmsys/vicuna-13b-v1.5",
            DownloadSource.MODELSCOPE: "Xorbits/vicuna-13b-v1.5",
        },
    },
    template="vicuna",
)


register_model_group(
    models={
        "XuanYuan-6B": {
            DownloadSource.DEFAULT: "Duxiaoman-DI/XuanYuan-6B",
            DownloadSource.MODELSCOPE: "Duxiaoman-DI/XuanYuan-6B",
        },
        "XuanYuan-70B": {
            DownloadSource.DEFAULT: "Duxiaoman-DI/XuanYuan-70B",
            DownloadSource.MODELSCOPE: "Duxiaoman-DI/XuanYuan-70B",
        },
        "XuanYuan-2-70B": {
            DownloadSource.DEFAULT: "Duxiaoman-DI/XuanYuan2-70B",
            DownloadSource.MODELSCOPE: "Duxiaoman-DI/XuanYuan2-70B",
        },
        "XuanYuan-6B-Chat": {
            DownloadSource.DEFAULT: "Duxiaoman-DI/XuanYuan-6B-Chat",
            DownloadSource.MODELSCOPE: "Duxiaoman-DI/XuanYuan-6B-Chat",
        },
        "XuanYuan-70B-Chat": {
            DownloadSource.DEFAULT: "Duxiaoman-DI/XuanYuan-70B-Chat",
            DownloadSource.MODELSCOPE: "Duxiaoman-DI/XuanYuan-70B-Chat",
        },
        "XuanYuan-2-70B-Chat": {
            DownloadSource.DEFAULT: "Duxiaoman-DI/XuanYuan2-70B-Chat",
            DownloadSource.MODELSCOPE: "Duxiaoman-DI/XuanYuan2-70B-Chat",
        },
        "XuanYuan-6B-int8-Chat": {
            DownloadSource.DEFAULT: "Duxiaoman-DI/XuanYuan-6B-Chat-8bit",
            DownloadSource.MODELSCOPE: "Duxiaoman-DI/XuanYuan-6B-Chat-8bit",
        },
        "XuanYuan-6B-int4-Chat": {
            DownloadSource.DEFAULT: "Duxiaoman-DI/XuanYuan-6B-Chat-4bit",
            DownloadSource.MODELSCOPE: "Duxiaoman-DI/XuanYuan-6B-Chat-4bit",
        },
        "XuanYuan-70B-int8-Chat": {
            DownloadSource.DEFAULT: "Duxiaoman-DI/XuanYuan-70B-Chat-8bit",
            DownloadSource.MODELSCOPE: "Duxiaoman-DI/XuanYuan-70B-Chat-8bit",
        },
        "XuanYuan-70B-int4-Chat": {
            DownloadSource.DEFAULT: "Duxiaoman-DI/XuanYuan-70B-Chat-4bit",
            DownloadSource.MODELSCOPE: "Duxiaoman-DI/XuanYuan-70B-Chat-4bit",
        },
        "XuanYuan-2-70B-int8-Chat": {
            DownloadSource.DEFAULT: "Duxiaoman-DI/XuanYuan2-70B-Chat-8bit",
            DownloadSource.MODELSCOPE: "Duxiaoman-DI/XuanYuan2-70B-Chat-8bit",
        },
        "XuanYuan-2-70B-int4-Chat": {
            DownloadSource.DEFAULT: "Duxiaoman-DI/XuanYuan2-70B-Chat-4bit",
            DownloadSource.MODELSCOPE: "Duxiaoman-DI/XuanYuan2-70B-Chat-4bit",
        },
    },
    template="xuanyuan",
)


register_model_group(
    models={
        "XVERSE-7B": {
            DownloadSource.DEFAULT: "xverse/XVERSE-7B",
            DownloadSource.MODELSCOPE: "xverse/XVERSE-7B",
        },
        "XVERSE-13B": {
            DownloadSource.DEFAULT: "xverse/XVERSE-13B",
            DownloadSource.MODELSCOPE: "xverse/XVERSE-13B",
        },
        "XVERSE-65B": {
            DownloadSource.DEFAULT: "xverse/XVERSE-65B",
            DownloadSource.MODELSCOPE: "xverse/XVERSE-65B",
        },
        "XVERSE-65B-2": {
            DownloadSource.DEFAULT: "xverse/XVERSE-65B-2",
            DownloadSource.MODELSCOPE: "xverse/XVERSE-65B-2",
        },
        "XVERSE-7B-Chat": {
            DownloadSource.DEFAULT: "xverse/XVERSE-7B-Chat",
            DownloadSource.MODELSCOPE: "xverse/XVERSE-7B-Chat",
        },
        "XVERSE-13B-Chat": {
            DownloadSource.DEFAULT: "xverse/XVERSE-13B-Chat",
            DownloadSource.MODELSCOPE: "xverse/XVERSE-13B-Chat",
        },
        "XVERSE-65B-Chat": {
            DownloadSource.DEFAULT: "xverse/XVERSE-65B-Chat",
            DownloadSource.MODELSCOPE: "xverse/XVERSE-65B-Chat",
        },
        "XVERSE-MoE-A4.2B": {
            DownloadSource.DEFAULT: "xverse/XVERSE-MoE-A4.2B",
            DownloadSource.MODELSCOPE: "xverse/XVERSE-MoE-A4.2B",
        },
        "XVERSE-7B-int8-Chat": {
            DownloadSource.DEFAULT: "xverse/XVERSE-7B-Chat-GPTQ-Int8",
            DownloadSource.MODELSCOPE: "xverse/XVERSE-7B-Chat-GPTQ-Int8",
        },
        "XVERSE-7B-int4-Chat": {
            DownloadSource.DEFAULT: "xverse/XVERSE-7B-Chat-GPTQ-Int4",
            DownloadSource.MODELSCOPE: "xverse/XVERSE-7B-Chat-GPTQ-Int4",
        },
        "XVERSE-13B-int8-Chat": {
            DownloadSource.DEFAULT: "xverse/XVERSE-13B-Chat-GPTQ-Int8",
            DownloadSource.MODELSCOPE: "xverse/XVERSE-13B-Chat-GPTQ-Int8",
        },
        "XVERSE-13B-int4-Chat": {
            DownloadSource.DEFAULT: "xverse/XVERSE-13B-Chat-GPTQ-Int4",
            DownloadSource.MODELSCOPE: "xverse/XVERSE-13B-Chat-GPTQ-Int4",
        },
        "XVERSE-65B-int4-Chat": {
            DownloadSource.DEFAULT: "xverse/XVERSE-65B-Chat-GPTQ-Int4",
            DownloadSource.MODELSCOPE: "xverse/XVERSE-65B-Chat-GPTQ-Int4",
        },
    },
    template="xverse",
)


register_model_group(
    models={
        "Yayi-7B": {
            DownloadSource.DEFAULT: "wenge-research/yayi-7b-llama2",
            DownloadSource.MODELSCOPE: "AI-ModelScope/yayi-7b-llama2",
        },
        "Yayi-13B": {
            DownloadSource.DEFAULT: "wenge-research/yayi-13b-llama2",
            DownloadSource.MODELSCOPE: "AI-ModelScope/yayi-13b-llama2",
        },
    },
    template="yayi",
)


register_model_group(
    models={
        "Yi-6B": {
            DownloadSource.DEFAULT: "01-ai/Yi-6B",
            DownloadSource.MODELSCOPE: "01ai/Yi-6B",
        },
        "Yi-9B": {
            DownloadSource.DEFAULT: "01-ai/Yi-9B",
            DownloadSource.MODELSCOPE: "01ai/Yi-9B",
        },
        "Yi-34B": {
            DownloadSource.DEFAULT: "01-ai/Yi-34B",
            DownloadSource.MODELSCOPE: "01ai/Yi-34B",
        },
        "Yi-6B-Chat": {
            DownloadSource.DEFAULT: "01-ai/Yi-6B-Chat",
            DownloadSource.MODELSCOPE: "01ai/Yi-6B-Chat",
        },
        "Yi-34B-Chat": {
            DownloadSource.DEFAULT: "01-ai/Yi-34B-Chat",
            DownloadSource.MODELSCOPE: "01ai/Yi-34B-Chat",
        },
        "Yi-6B-int8-Chat": {
            DownloadSource.DEFAULT: "01-ai/Yi-6B-Chat-8bits",
            DownloadSource.MODELSCOPE: "01ai/Yi-6B-Chat-8bits",
        },
        "Yi-6B-int4-Chat": {
            DownloadSource.DEFAULT: "01-ai/Yi-6B-Chat-4bits",
            DownloadSource.MODELSCOPE: "01ai/Yi-6B-Chat-4bits",
        },
        "Yi-34B-int8-Chat": {
            DownloadSource.DEFAULT: "01-ai/Yi-34B-Chat-8bits",
            DownloadSource.MODELSCOPE: "01ai/Yi-34B-Chat-8bits",
        },
        "Yi-34B-int4-Chat": {
            DownloadSource.DEFAULT: "01-ai/Yi-34B-Chat-4bits",
            DownloadSource.MODELSCOPE: "01ai/Yi-34B-Chat-4bits",
        },
        "Yi-1.5-6B": {
            DownloadSource.DEFAULT: "01-ai/Yi-1.5-6B",
            DownloadSource.MODELSCOPE: "01ai/Yi-1.5-6B",
        },
        "Yi-1.5-9B": {
            DownloadSource.DEFAULT: "01-ai/Yi-1.5-9B",
            DownloadSource.MODELSCOPE: "01ai/Yi-1.5-9B",
        },
        "Yi-1.5-34B": {
            DownloadSource.DEFAULT: "01-ai/Yi-1.5-34B",
            DownloadSource.MODELSCOPE: "01ai/Yi-1.5-34B",
        },
        "Yi-1.5-6B-Chat": {
            DownloadSource.DEFAULT: "01-ai/Yi-1.5-6B-Chat",
            DownloadSource.MODELSCOPE: "01ai/Yi-1.5-6B-Chat",
        },
        "Yi-1.5-9B-Chat": {
            DownloadSource.DEFAULT: "01-ai/Yi-1.5-9B-Chat",
            DownloadSource.MODELSCOPE: "01ai/Yi-1.5-9B-Chat",
        },
        "Yi-1.5-34B-Chat": {
            DownloadSource.DEFAULT: "01-ai/Yi-1.5-34B-Chat",
            DownloadSource.MODELSCOPE: "01ai/Yi-1.5-34B-Chat",
        },
    },
    template="yi",
)


register_model_group(
    models={
        "YiVL-6B-Chat": {
            DownloadSource.DEFAULT: "BUAADreamer/Yi-VL-6B-hf",
        },
        "YiVL-34B-Chat": {
            DownloadSource.DEFAULT: "BUAADreamer/Yi-VL-34B-hf",
        },
    },
    template="yi_vl",
    vision=True,
)


register_model_group(
    models={
        "Yuan2-2B-Chat": {
            DownloadSource.DEFAULT: "IEITYuan/Yuan2-2B-hf",
            DownloadSource.MODELSCOPE: "YuanLLM/Yuan2.0-2B-hf",
        },
        "Yuan2-51B-Chat": {
            DownloadSource.DEFAULT: "IEITYuan/Yuan2-51B-hf",
            DownloadSource.MODELSCOPE: "YuanLLM/Yuan2.0-51B-hf",
        },
        "Yuan2-102B-Chat": {
            DownloadSource.DEFAULT: "IEITYuan/Yuan2-102B-hf",
            DownloadSource.MODELSCOPE: "YuanLLM/Yuan2.0-102B-hf",
        },
    },
    template="yuan",
)


register_model_group(
    models={
        "Zephyr-7B-Alpha-Chat": {
            DownloadSource.DEFAULT: "HuggingFaceH4/zephyr-7b-alpha",
            DownloadSource.MODELSCOPE: "AI-ModelScope/zephyr-7b-alpha",
        },
        "Zephyr-7B-Beta-Chat": {
            DownloadSource.DEFAULT: "HuggingFaceH4/zephyr-7b-beta",
            DownloadSource.MODELSCOPE: "modelscope/zephyr-7b-beta",
        },
        "Zephyr-141B-ORPO-Chat": {
            DownloadSource.DEFAULT: "HuggingFaceH4/zephyr-orpo-141b-A35b-v0.1",
        },
    },
    template="zephyr",
)


==> latex/opensource/src/extras/env.py <==
# Copyright 2024 HuggingFace Inc. and the LlamaFactory team.
#
# This code is inspired by the HuggingFace's transformers library.
# https://github.com/huggingface/transformers/blob/v4.40.0/src/transformers/commands/env.py
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import platform

import accelerate
import datasets
import peft
import torch
import transformers
import trl
from transformers.utils import is_torch_cuda_available, is_torch_npu_available


VERSION = "0.8.4.dev0"


def print_env() -> None:
    info = {
        "`llamafactory` version": VERSION,
        "Platform": platform.platform(),
        "Python version": platform.python_version(),
        "PyTorch version": torch.__version__,
        "Transformers version": transformers.__version__,
        "Datasets version": datasets.__version__,
        "Accelerate version": accelerate.__version__,
        "PEFT version": peft.__version__,
        "TRL version": trl.__version__,
    }

    if is_torch_cuda_available():
        info["PyTorch version"] += " (GPU)"
        info["GPU type"] = torch.cuda.get_device_name()

    if is_torch_npu_available():
        info["PyTorch version"] += " (NPU)"
        info["NPU type"] = torch.npu.get_device_name()
        info["CANN version"] = torch.version.cann

    try:
        import deepspeed  # type: ignore

        info["DeepSpeed version"] = deepspeed.__version__
    except Exception:
        pass

    try:
        import bitsandbytes

        info["Bitsandbytes version"] = bitsandbytes.__version__
    except Exception:
        pass

    try:
        import vllm

        info["vLLM version"] = vllm.__version__
    except Exception:
        pass

    print("\n" + "\n".join(["- {}: {}".format(key, value) for key, value in info.items()]) + "\n")


==> latex/opensource/src/extras/logging.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import logging
import os
import sys
from concurrent.futures import ThreadPoolExecutor

from .constants import RUNNING_LOG


class LoggerHandler(logging.Handler):
    r"""
    Logger handler used in Web UI.
    """

    def __init__(self, output_dir: str) -> None:
        super().__init__()
        formatter = logging.Formatter(
            fmt="%(asctime)s - %(levelname)s - %(name)s - %(message)s", datefmt="%m/%d/%Y %H:%M:%S"
        )
        self.setLevel(logging.INFO)
        self.setFormatter(formatter)

        os.makedirs(output_dir, exist_ok=True)
        self.running_log = os.path.join(output_dir, RUNNING_LOG)
        if os.path.exists(self.running_log):
            os.remove(self.running_log)

        self.thread_pool = ThreadPoolExecutor(max_workers=1)

    def _write_log(self, log_entry: str) -> None:
        with open(self.running_log, "a", encoding="utf-8") as f:
            f.write(log_entry + "\n\n")

    def emit(self, record) -> None:
        if record.name == "httpx":
            return

        log_entry = self.format(record)
        self.thread_pool.submit(self._write_log, log_entry)

    def close(self) -> None:
        self.thread_pool.shutdown(wait=True)
        return super().close()


def get_logger(name: str) -> logging.Logger:
    r"""
    Gets a standard logger with a stream hander to stdout.
    """
    formatter = logging.Formatter(
        fmt="%(asctime)s - %(levelname)s - %(name)s - %(message)s", datefmt="%m/%d/%Y %H:%M:%S"
    )
    handler = logging.StreamHandler(sys.stdout)
    handler.setFormatter(formatter)

    logger = logging.getLogger(name)
    logger.setLevel(logging.INFO)
    logger.addHandler(handler)

    return logger


def reset_logging() -> None:
    r"""
    Removes basic config of root logger. (unused in script)
    """
    root = logging.getLogger()
    list(map(root.removeHandler, root.handlers))
    list(map(root.removeFilter, root.filters))


==> latex/opensource/src/extras/misc.py <==
# Copyright 2024 HuggingFace Inc. and the LlamaFactory team.
#
# This code is inspired by the HuggingFace's PEFT library.
# https://github.com/huggingface/peft/blob/v0.10.0/src/peft/peft_model.py
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import gc
import os
from typing import TYPE_CHECKING, Tuple, Union

import torch
import transformers.dynamic_module_utils
from transformers import InfNanRemoveLogitsProcessor, LogitsProcessorList
from transformers.dynamic_module_utils import get_relative_imports
from transformers.utils import (
    is_torch_bf16_gpu_available,
    is_torch_cuda_available,
    is_torch_mps_available,
    is_torch_npu_available,
    is_torch_xpu_available,
)
from transformers.utils.versions import require_version

from .logging import get_logger


_is_fp16_available = is_torch_npu_available() or is_torch_cuda_available()
try:
    _is_bf16_available = is_torch_bf16_gpu_available()
except Exception:
    _is_bf16_available = False


if TYPE_CHECKING:
    from numpy.typing import NDArray

    from ..hparams import ModelArguments


logger = get_logger(__name__)


class AverageMeter:
    r"""
    Computes and stores the average and current value.
    """

    def __init__(self):
        self.reset()

    def reset(self):
        self.val = 0
        self.avg = 0
        self.sum = 0
        self.count = 0

    def update(self, val, n=1):
        self.val = val
        self.sum += val * n
        self.count += n
        self.avg = self.sum / self.count


def check_dependencies() -> None:
    r"""
    Checks the version of the required packages.
    """
    if os.environ.get("DISABLE_VERSION_CHECK", "0").lower() in ["true", "1"]:
        logger.warning("Version checking has been disabled, may lead to unexpected behaviors.")
    else:
        require_version("transformers>=4.41.2", "To fix: pip install transformers>=4.41.2")
        require_version("datasets>=2.16.0", "To fix: pip install datasets>=2.16.0")
        require_version("accelerate>=0.30.1", "To fix: pip install accelerate>=0.30.1")
        require_version("peft>=0.11.1", "To fix: pip install peft>=0.11.1")
        require_version("trl>=0.8.6", "To fix: pip install trl>=0.8.6")


def count_parameters(model: "torch.nn.Module") -> Tuple[int, int]:
    r"""
    Returns the number of trainable parameters and number of all parameters in the model.
    """
    trainable_params, all_param = 0, 0
    for param in model.parameters():
        num_params = param.numel()
        # if using DS Zero 3 and the weights are initialized empty
        if num_params == 0 and hasattr(param, "ds_numel"):
            num_params = param.ds_numel

        # Due to the design of 4bit linear layers from bitsandbytes, multiply the number of parameters by itemsize
        if param.__class__.__name__ == "Params4bit":
            if hasattr(param, "quant_storage") and hasattr(param.quant_storage, "itemsize"):
                num_bytes = param.quant_storage.itemsize
            elif hasattr(param, "element_size"):  # for older pytorch version
                num_bytes = param.element_size()
            else:
                num_bytes = 1

            num_params = num_params * 2 * num_bytes

        all_param += num_params
        if param.requires_grad:
            trainable_params += num_params

    return trainable_params, all_param


def get_current_device() -> "torch.device":
    r"""
    Gets the current available device.
    """
    if is_torch_xpu_available():
        device = "xpu:{}".format(os.environ.get("LOCAL_RANK", "0"))
    elif is_torch_npu_available():
        device = "npu:{}".format(os.environ.get("LOCAL_RANK", "0"))
    elif is_torch_mps_available():
        device = "mps:{}".format(os.environ.get("LOCAL_RANK", "0"))
    elif is_torch_cuda_available():
        device = "cuda:{}".format(os.environ.get("LOCAL_RANK", "0"))
    else:
        device = "cpu"

    return torch.device(device)


def get_device_count() -> int:
    r"""
    Gets the number of available GPU or NPU devices.
    """
    if is_torch_npu_available():
        return torch.npu.device_count()
    elif is_torch_cuda_available():
        return torch.cuda.device_count()
    else:
        return 0


def get_logits_processor() -> "LogitsProcessorList":
    r"""
    Gets logits processor that removes NaN and Inf logits.
    """
    logits_processor = LogitsProcessorList()
    logits_processor.append(InfNanRemoveLogitsProcessor())
    return logits_processor


def has_tokenized_data(path: "os.PathLike") -> bool:
    r"""
    Checks if the path has a tokenized dataset.
    """
    return os.path.isdir(path) and len(os.listdir(path)) > 0


def infer_optim_dtype(model_dtype: "torch.dtype") -> "torch.dtype":
    r"""
    Infers the optimal dtype according to the model_dtype and device compatibility.
    """
    if _is_bf16_available and model_dtype == torch.bfloat16:
        return torch.bfloat16
    elif _is_fp16_available:
        return torch.float16
    else:
        return torch.float32


def is_gpu_or_npu_available() -> bool:
    r"""
    Checks if the GPU or NPU is available.
    """
    return is_torch_npu_available() or is_torch_cuda_available()


def numpify(inputs: Union["NDArray", "torch.Tensor"]) -> "NDArray":
    if isinstance(inputs, torch.Tensor):
        inputs = inputs.cpu()
        if inputs.dtype == torch.bfloat16:  # numpy does not support bfloat16 until 1.21.4
            inputs = inputs.to(torch.float32)

        inputs = inputs.numpy()

    return inputs


def skip_check_imports() -> None:
    if os.environ.get("FORCE_CHECK_IMPORTS", "0").lower() not in ["true", "1"]:
        transformers.dynamic_module_utils.check_imports = get_relative_imports


def torch_gc() -> None:
    r"""
    Collects GPU or NPU memory.
    """
    gc.collect()
    if is_torch_xpu_available():
        torch.xpu.empty_cache()
    elif is_torch_npu_available():
        torch.npu.empty_cache()
    elif is_torch_mps_available():
        torch.mps.empty_cache()
    elif is_torch_cuda_available():
        torch.cuda.empty_cache()


def try_download_model_from_ms(model_args: "ModelArguments") -> str:
    if not use_modelscope() or os.path.exists(model_args.model_name_or_path):
        return model_args.model_name_or_path

    try:
        from modelscope import snapshot_download

        revision = "master" if model_args.model_revision == "main" else model_args.model_revision
        return snapshot_download(model_args.model_name_or_path, revision=revision, cache_dir=model_args.cache_dir)
    except ImportError:
        raise ImportError("Please install modelscope via `pip install modelscope -U`")


def use_modelscope() -> bool:
    return os.environ.get("USE_MODELSCOPE_HUB", "0").lower() in ["true", "1"]


==> latex/opensource/src/extras/packages.py <==
# Copyright 2024 HuggingFace Inc. and the LlamaFactory team.
#
# This code is inspired by the HuggingFace's transformers library.
# https://github.com/huggingface/transformers/blob/v4.40.0/src/transformers/utils/import_utils.py
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import importlib.metadata
import importlib.util
from functools import lru_cache
from typing import TYPE_CHECKING

from packaging import version


if TYPE_CHECKING:
    from packaging.version import Version


def _is_package_available(name: str) -> bool:
    return importlib.util.find_spec(name) is not None


def _get_package_version(name: str) -> "Version":
    try:
        return version.parse(importlib.metadata.version(name))
    except Exception:
        return version.parse("0.0.0")


def is_fastapi_available():
    return _is_package_available("fastapi")


def is_galore_available():
    return _is_package_available("galore_torch")


def is_gradio_available():
    return _is_package_available("gradio")


def is_matplotlib_available():
    return _is_package_available("matplotlib")


def is_pillow_available():
    return _is_package_available("PIL")


def is_requests_available():
    return _is_package_available("requests")


def is_rouge_available():
    return _is_package_available("rouge_chinese")


def is_starlette_available():
    return _is_package_available("sse_starlette")


def is_uvicorn_available():
    return _is_package_available("uvicorn")


def is_vllm_available():
    return _is_package_available("vllm")


@lru_cache
def is_vllm_version_greater_than_0_5():
    return _get_package_version("vllm") >= version.parse("0.5.0")


@lru_cache
def is_vllm_version_greater_than_0_5_1():
    return _get_package_version("vllm") >= version.parse("0.5.1")


==> latex/opensource/src/extras/ploting.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import json
import math
import os
from typing import Any, Dict, List

from transformers.trainer import TRAINER_STATE_NAME

from .logging import get_logger
from .packages import is_matplotlib_available


if is_matplotlib_available():
    import matplotlib.figure
    import matplotlib.pyplot as plt


logger = get_logger(__name__)


def smooth(scalars: List[float]) -> List[float]:
    r"""
    EMA implementation according to TensorBoard.
    """
    if len(scalars) == 0:
        return []

    last = scalars[0]
    smoothed = []
    weight = 1.8 * (1 / (1 + math.exp(-0.05 * len(scalars))) - 0.5)  # a sigmoid function
    for next_val in scalars:
        smoothed_val = last * weight + (1 - weight) * next_val
        smoothed.append(smoothed_val)
        last = smoothed_val
    return smoothed


def gen_loss_plot(trainer_log: List[Dict[str, Any]]) -> "matplotlib.figure.Figure":
    r"""
    Plots loss curves in LlamaBoard.
    """
    plt.close("all")
    plt.switch_backend("agg")
    fig = plt.figure()
    ax = fig.add_subplot(111)
    steps, losses = [], []
    for log in trainer_log:
        if log.get("loss", None):
            steps.append(log["current_steps"])
            losses.append(log["loss"])

    ax.plot(steps, losses, color="#1f77b4", alpha=0.4, label="original")
    ax.plot(steps, smooth(losses), color="#1f77b4", label="smoothed")
    ax.legend()
    ax.set_xlabel("step")
    ax.set_ylabel("loss")
    return fig


def plot_loss(save_dictionary: os.PathLike, keys: List[str] = ["loss"]) -> None:
    r"""
    Plots loss curves and saves the image.
    """
    plt.switch_backend("agg")
    with open(os.path.join(save_dictionary, TRAINER_STATE_NAME), "r", encoding="utf-8") as f:
        data = json.load(f)

    for key in keys:
        steps, metrics = [], []
        for i in range(len(data["log_history"])):
            if key in data["log_history"][i]:
                steps.append(data["log_history"][i]["step"])
                metrics.append(data["log_history"][i][key])

        if len(metrics) == 0:
            logger.warning(f"No metric {key} to plot.")
            continue

        plt.figure()
        plt.plot(steps, metrics, color="#1f77b4", alpha=0.4, label="original")
        plt.plot(steps, smooth(metrics), color="#1f77b4", label="smoothed")
        plt.title("training {} of {}".format(key, save_dictionary))
        plt.xlabel("step")
        plt.ylabel(key)
        plt.legend()
        figure_path = os.path.join(save_dictionary, "training_{}.png".format(key.replace("/", "_")))
        plt.savefig(figure_path, format="png", dpi=100)
        print("Figure saved at:", figure_path)


==> latex/opensource/src/hparams/__init__.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from .data_args import DataArguments
from .evaluation_args import EvaluationArguments
from .finetuning_args import FinetuningArguments
from .generating_args import GeneratingArguments
from .model_args import ModelArguments
from .parser import get_eval_args, get_infer_args, get_train_args


__all__ = [
    "DataArguments",
    "EvaluationArguments",
    "FinetuningArguments",
    "GeneratingArguments",
    "ModelArguments",
    "get_eval_args",
    "get_infer_args",
    "get_train_args",
]


==> latex/opensource/src/hparams/data_args.py <==
# Copyright 2024 HuggingFace Inc. and the LlamaFactory team.
#
# This code is inspired by the HuggingFace's transformers library.
# https://github.com/huggingface/transformers/blob/v4.40.0/examples/pytorch/language-modeling/run_clm.py
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from dataclasses import dataclass, field
from typing import Literal, Optional


@dataclass
class DataArguments:
    r"""
    Arguments pertaining to what data we are going to input our model for training and evaluation.
    """

    template: Optional[str] = field(
        default=None,
        metadata={"help": "Which template to use for constructing prompts in training and inference."},
    )
    dataset: Optional[str] = field(
        default=None,
        metadata={"help": "The name of dataset(s) to use for training. Use commas to separate multiple datasets."},
    )
    eval_dataset: Optional[str] = field(
        default=None,
        metadata={"help": "The name of dataset(s) to use for evaluation. Use commas to separate multiple datasets."},
    )
    dataset_dir: str = field(
        default="data",
        metadata={"help": "Path to the folder containing the datasets."},
    )
    cutoff_len: int = field(
        default=1024,
        metadata={"help": "The cutoff length of the tokenized inputs in the dataset."},
    )
    train_on_prompt: bool = field(
        default=False,
        metadata={"help": "Whether or not to disable the mask on the prompt."},
    )
    mask_history: bool = field(
        default=False,
        metadata={"help": "Whether or not to mask the history and train on the last turn only."},
    )
    streaming: bool = field(
        default=False,
        metadata={"help": "Enable dataset streaming."},
    )
    buffer_size: int = field(
        default=16384,
        metadata={"help": "Size of the buffer to randomly sample examples from in dataset streaming."},
    )
    mix_strategy: Literal["concat", "interleave_under", "interleave_over"] = field(
        default="concat",
        metadata={"help": "Strategy to use in dataset mixing (concat/interleave) (undersampling/oversampling)."},
    )
    interleave_probs: Optional[str] = field(
        default=None,
        metadata={"help": "Probabilities to sample data from datasets. Use commas to separate multiple datasets."},
    )
    overwrite_cache: bool = field(
        default=False,
        metadata={"help": "Overwrite the cached training and evaluation sets."},
    )
    preprocessing_num_workers: Optional[int] = field(
        default=None,
        metadata={"help": "The number of processes to use for the pre-processing."},
    )
    max_samples: Optional[int] = field(
        default=None,
        metadata={"help": "For debugging purposes, truncate the number of examples for each dataset."},
    )
    eval_num_beams: Optional[int] = field(
        default=None,
        metadata={"help": "Number of beams to use for evaluation. This argument will be passed to `model.generate`"},
    )
    ignore_pad_token_for_loss: bool = field(
        default=True,
        metadata={"help": "Whether or not to ignore the tokens corresponding to the pad label in loss computation."},
    )
    val_size: float = field(
        default=0.0,
        metadata={"help": "Size of the development set, should be an integer or a float in range `[0,1)`."},
    )
    packing: Optional[bool] = field(
        default=None,
        metadata={"help": "Enable sequences packing in training. Will automatically enable in pre-training."},
    )
    neat_packing: bool = field(
        default=False,
        metadata={"help": "Enable sequence packing without cross-attention."},
    )
    tool_format: Optional[str] = field(
        default=None,
        metadata={"help": "Tool format to use for constructing function calling examples."},
    )
    tokenized_path: Optional[str] = field(
        default=None,
        metadata={"help": "Path to save or load the tokenized datasets."},
    )

    def __post_init__(self):
        def split_arg(arg):
            if isinstance(arg, str):
                return [item.strip() for item in arg.split(",")]
            return arg

        self.dataset = split_arg(self.dataset)
        self.eval_dataset = split_arg(self.eval_dataset)

        if self.dataset is None and self.val_size > 1e-6:
            raise ValueError("Cannot specify `val_size` if `dataset` is None.")

        if self.eval_dataset is not None and self.val_size > 1e-6:
            raise ValueError("Cannot specify `val_size` if `eval_dataset` is not None.")

        if self.interleave_probs is not None:
            if self.mix_strategy == "concat":
                raise ValueError("`interleave_probs` is only valid for interleaved mixing.")

            self.interleave_probs = list(map(float, split_arg(self.interleave_probs)))
            if self.dataset is not None and len(self.dataset) != len(self.interleave_probs):
                raise ValueError("The length of dataset and interleave probs should be identical.")

            if self.eval_dataset is not None and len(self.eval_dataset) != len(self.interleave_probs):
                raise ValueError("The length of eval dataset and interleave probs should be identical.")

        if self.streaming and self.val_size > 1e-6 and self.val_size < 1:
            raise ValueError("Streaming mode should have an integer val size.")

        if self.streaming and self.max_samples is not None:
            raise ValueError("`max_samples` is incompatible with `streaming`.")


==> latex/opensource/src/hparams/evaluation_args.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import os
from dataclasses import dataclass, field
from typing import Literal, Optional

from datasets import DownloadMode


@dataclass
class EvaluationArguments:
    r"""
    Arguments pertaining to specify the evaluation parameters.
    """

    task: str = field(
        metadata={"help": "Name of the evaluation task."},
    )
    task_dir: str = field(
        default="evaluation",
        metadata={"help": "Path to the folder containing the evaluation datasets."},
    )
    batch_size: int = field(
        default=4,
        metadata={"help": "The batch size per GPU for evaluation."},
    )
    seed: int = field(
        default=42,
        metadata={"help": "Random seed to be used with data loaders."},
    )
    lang: Literal["en", "zh"] = field(
        default="en",
        metadata={"help": "Language used at evaluation."},
    )
    n_shot: int = field(
        default=5,
        metadata={"help": "Number of examplars for few-shot learning."},
    )
    save_dir: Optional[str] = field(
        default=None,
        metadata={"help": "Path to save the evaluation results."},
    )
    download_mode: DownloadMode = field(
        default=DownloadMode.REUSE_DATASET_IF_EXISTS,
        metadata={"help": "Download mode used for the evaluation datasets."},
    )

    def __post_init__(self):
        if self.save_dir is not None and os.path.exists(self.save_dir):
            raise ValueError("`save_dir` already exists, use another one.")


==> latex/opensource/src/hparams/finetuning_args.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from dataclasses import dataclass, field
from typing import List, Literal, Optional


@dataclass
class FreezeArguments:
    r"""
    Arguments pertaining to the freeze (partial-parameter) training.
    """

    freeze_trainable_layers: int = field(
        default=2,
        metadata={
            "help": (
                "The number of trainable layers for freeze (partial-parameter) fine-tuning. "
                "Positive numbers mean the last n layers are set as trainable, "
                "negative numbers mean the first n layers are set as trainable."
            )
        },
    )
    freeze_trainable_modules: str = field(
        default="all",
        metadata={
            "help": (
                "Name(s) of trainable modules for freeze (partial-parameter) fine-tuning. "
                "Use commas to separate multiple modules. "
                "Use `all` to specify all the available modules."
            )
        },
    )
    freeze_extra_modules: Optional[str] = field(
        default=None,
        metadata={
            "help": (
                "Name(s) of modules apart from hidden layers to be set as trainable "
                "for freeze (partial-parameter) fine-tuning. "
                "Use commas to separate multiple modules."
            )
        },
    )


@dataclass
class LoraArguments:
    r"""
    Arguments pertaining to the LoRA training.
    """

    additional_target: Optional[str] = field(
        default=None,
        metadata={
            "help": (
                "Name(s) of modules apart from LoRA layers to be set as trainable "
                "and saved in the final checkpoint. "
                "Use commas to separate multiple modules."
            )
        },
    )
    lora_alpha: Optional[int] = field(
        default=None,
        metadata={"help": "The scale factor for LoRA fine-tuning (default: lora_rank * 2)."},
    )
    lora_dropout: float = field(
        default=0.0,
        metadata={"help": "Dropout rate for the LoRA fine-tuning."},
    )
    lora_rank: int = field(
        default=8,
        metadata={"help": "The intrinsic dimension for LoRA fine-tuning."},
    )
    lora_target: str = field(
        default="all",
        metadata={
            "help": (
                "Name(s) of target modules to apply LoRA. "
                "Use commas to separate multiple modules. "
                "Use `all` to specify all the linear modules."
            )
        },
    )
    loraplus_lr_ratio: Optional[float] = field(
        default=None,
        metadata={"help": "LoRA plus learning rate ratio (lr_B / lr_A)."},
    )
    loraplus_lr_embedding: float = field(
        default=1e-6,
        metadata={"help": "LoRA plus learning rate for lora embedding layers."},
    )
    use_rslora: bool = field(
        default=False,
        metadata={"help": "Whether or not to use the rank stabilization scaling factor for LoRA layer."},
    )
    use_dora: bool = field(
        default=False,
        metadata={"help": "Whether or not to use the weight-decomposed lora method (DoRA)."},
    )
    pissa_init: bool = field(
        default=False,
        metadata={"help": "Whether or not to initialize a PiSSA adapter."},
    )
    pissa_iter: int = field(
        default=16,
        metadata={"help": "The number of iteration steps performed by FSVD in PiSSA. Use -1 to disable it."},
    )
    pissa_convert: bool = field(
        default=False,
        metadata={"help": "Whether or not to convert the PiSSA adapter to a normal LoRA adapter."},
    )
    create_new_adapter: bool = field(
        default=False,
        metadata={"help": "Whether or not to create a new adapter with randomly initialized weight."},
    )


@dataclass
class RLHFArguments:
    r"""
    Arguments pertaining to the PPO, DPO and KTO training.
    """

    pref_beta: float = field(
        default=0.1,
        metadata={"help": "The beta parameter in the preference loss."},
    )
    pref_ftx: float = field(
        default=0.0,
        metadata={"help": "The supervised fine-tuning loss coefficient in DPO training."},
    )
    pref_loss: Literal["sigmoid", "hinge", "ipo", "kto_pair", "orpo", "simpo"] = field(
        default="sigmoid",
        metadata={"help": "The type of DPO loss to use."},
    )
    is_caldpo: bool = field(
        default=False,
        metadata={"help": "IF use caldpo, please set this patameter to True, defalut is False."},
    )
    dpo_label_smoothing: float = field(
        default=0.0,
        metadata={"help": "The robust DPO label smoothing parameter in cDPO that should be between 0 and 0.5."},
    )
    kto_chosen_weight: float = field(
        default=1.0,
        metadata={"help": "The weight factor of the desirable losses in KTO training."},
    )
    kto_rejected_weight: float = field(
        default=1.0,
        metadata={"help": "The weight factor of the undesirable losses in KTO training."},
    )
    simpo_gamma: float = field(
        default=0.5,
        metadata={"help": "The target reward margin term in SimPO loss."},
    )
    ppo_buffer_size: int = field(
        default=1,
        metadata={"help": "The number of mini-batches to make experience buffer in a PPO optimization step."},
    )
    ppo_epochs: int = field(
        default=4,
        metadata={"help": "The number of epochs to perform in a PPO optimization step."},
    )
    ppo_score_norm: bool = field(
        default=False,
        metadata={"help": "Use score normalization in PPO training."},
    )
    ppo_target: float = field(
        default=6.0,
        metadata={"help": "Target KL value for adaptive KL control in PPO training."},
    )
    ppo_whiten_rewards: bool = field(
        default=False,
        metadata={"help": "Whiten the rewards before compute advantages in PPO training."},
    )
    reward_model_modpo: Optional[str] = field(
        default=None,
        metadata={"help": "Path to the reward model used for the MODPO training."},
    )
    w: float = field(
        default=0.5,
        metadata={"help": "The weight of modpo training"}
    )
    ref_model: Optional[str] = field(
        default=None,
        metadata={"help": "Path to the reference model used for the PPO or DPO training."},
    )
    ref_model_adapters: Optional[str] = field(
        default=None,
        metadata={"help": "Path to the adapters of the reference model."},
    )
    ref_model_quantization_bit: Optional[int] = field(
        default=None,
        metadata={"help": "The number of bits to quantize the reference model."},
    )
    reward_model: Optional[str] = field(
        default=None,
        metadata={"help": "Path to the reward model used for the PPO training."},
    )
    reward_model_adapters: Optional[str] = field(
        default=None,
        metadata={"help": "Path to the adapters of the reward model."},
    )
    reward_model_quantization_bit: Optional[int] = field(
        default=None,
        metadata={"help": "The number of bits to quantize the reward model."},
    )
    reward_model_type: Literal["lora", "full", "api"] = field(
        default="lora",
        metadata={"help": "The type of the reward model in PPO training. Lora model only supports lora training."},
    )


@dataclass
class GaloreArguments:
    r"""
    Arguments pertaining to the GaLore algorithm.
    """

    use_galore: bool = field(
        default=False,
        metadata={"help": "Whether or not to use the gradient low-Rank projection (GaLore)."},
    )
    galore_target: str = field(
        default="all",
        metadata={
            "help": (
                "Name(s) of modules to apply GaLore. Use commas to separate multiple modules. "
                "Use `all` to specify all the linear modules."
            )
        },
    )
    galore_rank: int = field(
        default=16,
        metadata={"help": "The rank of GaLore gradients."},
    )
    galore_update_interval: int = field(
        default=200,
        metadata={"help": "Number of steps to update the GaLore projection."},
    )
    galore_scale: float = field(
        default=0.25,
        metadata={"help": "GaLore scaling coefficient."},
    )
    galore_proj_type: Literal["std", "reverse_std", "right", "left", "full"] = field(
        default="std",
        metadata={"help": "Type of GaLore projection."},
    )
    galore_layerwise: bool = field(
        default=False,
        metadata={"help": "Whether or not to enable layer-wise update to further save memory."},
    )


@dataclass
class BAdamArgument:
    r"""
    Arguments pertaining to the BAdam optimizer.
    """

    use_badam: bool = field(
        default=False,
        metadata={"help": "Whether or not to use the BAdam optimizer."},
    )
    badam_mode: Literal["layer", "ratio"] = field(
        default="layer",
        metadata={"help": "Whether to use layer-wise or ratio-wise BAdam optimizer."},
    )
    badam_start_block: Optional[int] = field(
        default=None,
        metadata={"help": "The starting block index for layer-wise BAdam."},
    )
    badam_switch_mode: Optional[Literal["ascending", "descending", "random", "fixed"]] = field(
        default="ascending",
        metadata={"help": "the strategy of picking block to update for layer-wise BAdam."},
    )
    badam_switch_interval: Optional[int] = field(
        default=50,
        metadata={
            "help": "Number of steps to update the block for layer-wise BAdam. Use -1 to disable the block update."
        },
    )
    badam_update_ratio: float = field(
        default=0.05,
        metadata={"help": "The ratio of the update for ratio-wise BAdam."},
    )
    badam_mask_mode: Literal["adjacent", "scatter"] = field(
        default="adjacent",
        metadata={
            "help": (
                "The mode of the mask for BAdam optimizer. "
                "`adjacent` means that the trainable parameters are adjacent to each other, "
                "`scatter` means that trainable parameters are randomly choosed from the weight."
            )
        },
    )
    badam_verbose: int = field(
        default=0,
        metadata={
            "help": (
                "The verbosity level of BAdam optimizer. "
                "0 for no print, 1 for print the block prefix, 2 for print trainable parameters."
            )
        },
    )


@dataclass
class FinetuningArguments(FreezeArguments, LoraArguments, RLHFArguments, GaloreArguments, BAdamArgument):
    r"""
    Arguments pertaining to which techniques we are going to fine-tuning with.
    """

    pure_bf16: bool = field(
        default=False,
        metadata={"help": "Whether or not to train model in purely bf16 precision (without AMP)."},
    )
    stage: Literal["pt", "sft", "rm", "ppo", "dpo", "kto", "rmopo", "modpo"] = field(
        default="sft",
        metadata={"help": "Which stage will be performed in training."},
    )
    finetuning_type: Literal["lora", "freeze", "full"] = field(
        default="lora",
        metadata={"help": "Which fine-tuning method to use."},
    )
    use_llama_pro: bool = field(
        default=False,
        metadata={"help": "Whether or not to make only the parameters in the expanded blocks trainable."},
    )
    freeze_vision_tower: bool = field(
        default=True,
        metadata={"help": "Whether ot not to freeze vision tower in MLLM training."},
    )
    train_mm_proj_only: bool = field(
        default=False,
        metadata={"help": "Whether or not to train the multimodal projector for MLLM only."},
    )
    compute_accuracy: bool = field(
        default=False,
        metadata={"help": "Whether or not to compute the token-level accuracy at evaluation."},
    )
    plot_loss: bool = field(
        default=False,
        metadata={"help": "Whether or not to save the training loss curves."},
    )

    def __post_init__(self):
        def split_arg(arg):
            if isinstance(arg, str):
                return [item.strip() for item in arg.split(",")]
            return arg

        self.freeze_trainable_modules: List[str] = split_arg(self.freeze_trainable_modules)
        self.freeze_extra_modules: Optional[List[str]] = split_arg(self.freeze_extra_modules)
        self.lora_alpha: int = self.lora_alpha or self.lora_rank * 2
        self.lora_target: List[str] = split_arg(self.lora_target)
        self.additional_target: Optional[List[str]] = split_arg(self.additional_target)
        self.galore_target: List[str] = split_arg(self.galore_target)
        self.freeze_vision_tower = self.freeze_vision_tower or self.train_mm_proj_only
        self.use_ref_model = (self.stage == "dpo" or self.stage == "modpo") and self.pref_loss not in ["orpo", "simpo"]

        assert self.finetuning_type in ["lora", "freeze", "full"], "Invalid fine-tuning method."
        assert self.ref_model_quantization_bit in [None, 8, 4], "We only accept 4-bit or 8-bit quantization."
        assert self.reward_model_quantization_bit in [None, 8, 4], "We only accept 4-bit or 8-bit quantization."

        if self.stage == "ppo" and self.reward_model is None:
            raise ValueError("`reward_model` is necessary for PPO training.")

        if self.stage == "ppo" and self.reward_model_type == "lora" and self.finetuning_type != "lora":
            raise ValueError("`reward_model_type` cannot be lora for Freeze/Full PPO training.")

        if self.stage == "dpo" and self.pref_loss != "sigmoid" and self.dpo_label_smoothing > 1e-6:
            raise ValueError("`dpo_label_smoothing` is only valid for sigmoid loss function.")

        if self.use_llama_pro and self.finetuning_type == "full":
            raise ValueError("`use_llama_pro` is only valid for Freeze or LoRA training.")

        if self.finetuning_type == "lora" and (self.use_galore or self.use_badam):
            raise ValueError("Cannot use LoRA with GaLore or BAdam together.")

        if self.use_galore and self.use_badam:
            raise ValueError("Cannot use GaLore with BAdam together.")

        if self.pissa_init and (self.stage in ["ppo", "kto"] or self.use_ref_model):
            raise ValueError("Cannot use PiSSA for current training stage.")

        if self.train_mm_proj_only and self.finetuning_type != "full":
            raise ValueError("`train_mm_proj_only` is only valid for full training.")

        if self.finetuning_type != "lora":
            if self.loraplus_lr_ratio is not None:
                raise ValueError("`loraplus_lr_ratio` is only valid for LoRA training.")

            if self.use_rslora:
                raise ValueError("`use_rslora` is only valid for LoRA training.")

            if self.use_dora:
                raise ValueError("`use_dora` is only valid for LoRA training.")

            if self.pissa_init:
                raise ValueError("`pissa_init` is only valid for LoRA training.")


==> latex/opensource/src/hparams/generating_args.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from dataclasses import asdict, dataclass, field
from typing import Any, Dict, Optional


@dataclass
class GeneratingArguments:
    r"""
    Arguments pertaining to specify the decoding parameters.
    """

    do_sample: bool = field(
        default=True,
        metadata={"help": "Whether or not to use sampling, use greedy decoding otherwise."},
    )
    temperature: float = field(
        default=0.95,
        metadata={"help": "The value used to modulate the next token probabilities."},
    )
    top_p: float = field(
        default=0.7,
        metadata={
            "help": "The smallest set of most probable tokens with probabilities that add up to top_p or higher are kept."
        },
    )
    top_k: int = field(
        default=50,
        metadata={"help": "The number of highest probability vocabulary tokens to keep for top-k filtering."},
    )
    num_beams: int = field(
        default=1,
        metadata={"help": "Number of beams for beam search. 1 means no beam search."},
    )
    max_length: int = field(
        default=1024,
        metadata={"help": "The maximum length the generated tokens can have. It can be overridden by max_new_tokens."},
    )
    max_new_tokens: int = field(
        default=1024,
        metadata={"help": "The maximum numbers of tokens to generate, ignoring the number of tokens in the prompt."},
    )
    repetition_penalty: float = field(
        default=1.0,
        metadata={"help": "The parameter for repetition penalty. 1.0 means no penalty."},
    )
    length_penalty: float = field(
        default=1.0,
        metadata={"help": "Exponential penalty to the length that is used with beam-based generation."},
    )
    default_system: Optional[str] = field(
        default=None,
        metadata={"help": "Default system message to use in chat completion."},
    )

    def to_dict(self) -> Dict[str, Any]:
        args = asdict(self)
        if args.get("max_new_tokens", -1) > 0:
            args.pop("max_length", None)
        else:
            args.pop("max_new_tokens", None)
        return args


==> latex/opensource/src/hparams/model_args.py <==
# Copyright 2024 HuggingFace Inc. and the LlamaFactory team.
#
# This code is inspired by the HuggingFace's transformers library.
# https://github.com/huggingface/transformers/blob/v4.40.0/examples/pytorch/language-modeling/run_clm.py
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from dataclasses import asdict, dataclass, field
from typing import TYPE_CHECKING, Any, Dict, Literal, Optional, Union

from typing_extensions import Self


if TYPE_CHECKING:
    import torch


@dataclass
class ModelArguments:
    r"""
    Arguments pertaining to which model/config/tokenizer we are going to fine-tune or infer.
    """

    model_name_or_path: str = field(
        metadata={
            "help": "Path to the model weight or identifier from huggingface.co/models or modelscope.cn/models."
        },
    )
    adapter_name_or_path: Optional[str] = field(
        default=None,
        metadata={
            "help": (
                "Path to the adapter weight or identifier from huggingface.co/models. "
                "Use commas to separate multiple adapters."
            )
        },
    )
    adapter_folder: Optional[str] = field(
        default=None,
        metadata={"help": "The folder containing the adapter weights to load."},
    )
    cache_dir: Optional[str] = field(
        default=None,
        metadata={"help": "Where to store the pre-trained models downloaded from huggingface.co or modelscope.cn."},
    )
    use_fast_tokenizer: bool = field(
        default=True,
        metadata={"help": "Whether or not to use one of the fast tokenizer (backed by the tokenizers library)."},
    )
    resize_vocab: bool = field(
        default=False,
        metadata={"help": "Whether or not to resize the tokenizer vocab and the embedding layers."},
    )
    split_special_tokens: bool = field(
        default=False,
        metadata={"help": "Whether or not the special tokens should be split during the tokenization process."},
    )
    new_special_tokens: Optional[str] = field(
        default=None,
        metadata={"help": "Special tokens to be added into the tokenizer. Use commas to separate multiple tokens."},
    )
    model_revision: str = field(
        default="main",
        metadata={"help": "The specific model version to use (can be a branch name, tag name or commit id)."},
    )
    low_cpu_mem_usage: bool = field(
        default=True,
        metadata={"help": "Whether or not to use memory-efficient model loading."},
    )
    quantization_method: Literal["bitsandbytes", "hqq", "eetq"] = field(
        default="bitsandbytes",
        metadata={"help": "Quantization method to use for on-the-fly quantization."},
    )
    quantization_bit: Optional[int] = field(
        default=None,
        metadata={"help": "The number of bits to quantize the model using bitsandbytes."},
    )
    quantization_type: Literal["fp4", "nf4"] = field(
        default="nf4",
        metadata={"help": "Quantization data type to use in int4 training."},
    )
    double_quantization: bool = field(
        default=True,
        metadata={"help": "Whether or not to use double quantization in int4 training."},
    )
    quantization_device_map: Optional[Literal["auto"]] = field(
        default=None,
        metadata={"help": "Device map used to infer the 4-bit quantized model, needs bitsandbytes>=0.43.0."},
    )
    rope_scaling: Optional[Literal["linear", "dynamic"]] = field(
        default=None,
        metadata={"help": "Which scaling strategy should be adopted for the RoPE embeddings."},
    )
    flash_attn: Literal["auto", "disabled", "sdpa", "fa2"] = field(
        default="auto",
        metadata={"help": "Enable FlashAttention for faster training and inference."},
    )
    shift_attn: bool = field(
        default=False,
        metadata={"help": "Enable shift short attention (S^2-Attn) proposed by LongLoRA."},
    )
    mixture_of_depths: Optional[Literal["convert", "load"]] = field(
        default=None,
        metadata={"help": "Convert the model to mixture-of-depths (MoD) or load the MoD model."},
    )
    use_unsloth: bool = field(
        default=False,
        metadata={"help": "Whether or not to use unsloth's optimization for the LoRA training."},
    )
    visual_inputs: bool = field(
        default=False,
        metadata={"help": "Whethor or not to use multimodal LLM that accepts visual inputs."},
    )
    moe_aux_loss_coef: Optional[float] = field(
        default=None,
        metadata={"help": "Coefficient of the auxiliary router loss in mixture-of-experts model."},
    )
    disable_gradient_checkpointing: bool = field(
        default=False,
        metadata={"help": "Whether or not to disable gradient checkpointing."},
    )
    upcast_layernorm: bool = field(
        default=False,
        metadata={"help": "Whether or not to upcast the layernorm weights in fp32."},
    )
    upcast_lmhead_output: bool = field(
        default=False,
        metadata={"help": "Whether or not to upcast the output of lm_head in fp32."},
    )
    train_from_scratch: bool = field(
        default=False,
        metadata={"help": "Whether or not to randomly initialize the model weights."},
    )
    infer_backend: Literal["huggingface", "vllm"] = field(
        default="huggingface",
        metadata={"help": "Backend engine used at inference."},
    )
    vllm_maxlen: int = field(
        default=2048,
        metadata={"help": "Maximum sequence (prompt + response) length of the vLLM engine."},
    )
    vllm_gpu_util: float = field(
        default=0.9,
        metadata={"help": "The fraction of GPU memory in (0,1) to be used for the vLLM engine."},
    )
    vllm_enforce_eager: bool = field(
        default=False,
        metadata={"help": "Whether or not to disable CUDA graph in the vLLM engine."},
    )
    vllm_max_lora_rank: int = field(
        default=32,
        metadata={"help": "Maximum rank of all LoRAs in the vLLM engine."},
    )
    offload_folder: str = field(
        default="offload",
        metadata={"help": "Path to offload model weights."},
    )
    use_cache: bool = field(
        default=True,
        metadata={"help": "Whether or not to use KV cache in generation."},
    )
    infer_dtype: Literal["auto", "float16", "bfloat16", "float32"] = field(
        default="auto",
        metadata={"help": "Data type for model weights and activations at inference."},
    )
    hf_hub_token: Optional[str] = field(
        default=None,
        metadata={"help": "Auth token to log in with Hugging Face Hub."},
    )
    ms_hub_token: Optional[str] = field(
        default=None,
        metadata={"help": "Auth token to log in with ModelScope Hub."},
    )
    export_dir: Optional[str] = field(
        default=None,
        metadata={"help": "Path to the directory to save the exported model."},
    )
    export_size: int = field(
        default=1,
        metadata={"help": "The file shard size (in GB) of the exported model."},
    )
    export_device: Literal["cpu", "auto"] = field(
        default="cpu",
        metadata={"help": "The device used in model export, use `auto` to accelerate exporting."},
    )
    export_quantization_bit: Optional[int] = field(
        default=None,
        metadata={"help": "The number of bits to quantize the exported model."},
    )
    export_quantization_dataset: Optional[str] = field(
        default=None,
        metadata={"help": "Path to the dataset or dataset name to use in quantizing the exported model."},
    )
    export_quantization_nsamples: int = field(
        default=128,
        metadata={"help": "The number of samples used for quantization."},
    )
    export_quantization_maxlen: int = field(
        default=1024,
        metadata={"help": "The maximum length of the model inputs used for quantization."},
    )
    export_legacy_format: bool = field(
        default=False,
        metadata={"help": "Whether or not to save the `.bin` files instead of `.safetensors`."},
    )
    export_hub_model_id: Optional[str] = field(
        default=None,
        metadata={"help": "The name of the repository if push the model to the Hugging Face hub."},
    )
    print_param_status: bool = field(
        default=False,
        metadata={"help": "For debugging purposes, print the status of the parameters in the model."},
    )

    def __post_init__(self):
        self.compute_dtype: Optional["torch.dtype"] = None
        self.device_map: Optional[Union[str, Dict[str, Any]]] = None
        self.model_max_length: Optional[int] = None
        self.block_diag_attn: bool = False

        if self.split_special_tokens and self.use_fast_tokenizer:
            raise ValueError("`split_special_tokens` is only supported for slow tokenizers.")

        if self.visual_inputs and self.use_unsloth:
            raise ValueError("Unsloth does not support MLLM yet. Stay tuned.")

        if self.adapter_name_or_path is not None:  # support merging multiple lora weights
            self.adapter_name_or_path = [path.strip() for path in self.adapter_name_or_path.split(",")]

        if self.new_special_tokens is not None:  # support multiple special tokens
            self.new_special_tokens = [token.strip() for token in self.new_special_tokens.split(",")]

        if self.export_quantization_bit is not None and self.export_quantization_dataset is None:
            raise ValueError("Quantization dataset is necessary for exporting.")

    def to_dict(self) -> Dict[str, Any]:
        return asdict(self)

    @classmethod
    def copyfrom(cls, old_arg: Self, **kwargs) -> Self:
        arg_dict = old_arg.to_dict()
        arg_dict.update(**kwargs)
        new_arg = cls(**arg_dict)
        new_arg.compute_dtype = old_arg.compute_dtype
        new_arg.device_map = old_arg.device_map
        new_arg.model_max_length = old_arg.model_max_length
        new_arg.block_diag_attn = old_arg.block_diag_attn
        return new_arg


==> latex/opensource/src/hparams/parser.py <==
# Copyright 2024 HuggingFace Inc. and the LlamaFactory team.
#
# This code is inspired by the HuggingFace's transformers library.
# https://github.com/huggingface/transformers/blob/v4.40.0/examples/pytorch/language-modeling/run_clm.py
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import logging
import os
import sys
from typing import Any, Dict, Optional, Tuple

import torch
import transformers
from transformers import HfArgumentParser, Seq2SeqTrainingArguments
from transformers.integrations import is_deepspeed_zero3_enabled
from transformers.trainer_utils import get_last_checkpoint
from transformers.training_args import ParallelMode
from transformers.utils import is_torch_bf16_gpu_available
from transformers.utils.versions import require_version

from ..extras.constants import CHECKPOINT_NAMES
from ..extras.logging import get_logger
from ..extras.misc import check_dependencies, get_current_device
from .data_args import DataArguments
from .evaluation_args import EvaluationArguments
from .finetuning_args import FinetuningArguments
from .generating_args import GeneratingArguments
from .model_args import ModelArguments
import pdb

logger = get_logger(__name__)


check_dependencies()


_TRAIN_ARGS = [ModelArguments, DataArguments, Seq2SeqTrainingArguments, FinetuningArguments, GeneratingArguments]
_TRAIN_CLS = Tuple[ModelArguments, DataArguments, Seq2SeqTrainingArguments, FinetuningArguments, GeneratingArguments]
_INFER_ARGS = [ModelArguments, DataArguments, FinetuningArguments, GeneratingArguments]
_INFER_CLS = Tuple[ModelArguments, DataArguments, FinetuningArguments, GeneratingArguments]
_EVAL_ARGS = [ModelArguments, DataArguments, EvaluationArguments, FinetuningArguments]
_EVAL_CLS = Tuple[ModelArguments, DataArguments, EvaluationArguments, FinetuningArguments]


def _parse_args(parser: "HfArgumentParser", args: Optional[Dict[str, Any]] = None) -> Tuple[Any]:
    if args is not None:
        return parser.parse_dict(args)

    if len(sys.argv) == 2 and sys.argv[1].endswith(".yaml"):
        return parser.parse_yaml_file(os.path.abspath(sys.argv[1]))

    if len(sys.argv) == 2 and sys.argv[1].endswith(".json"):
        return parser.parse_json_file(os.path.abspath(sys.argv[1]))

    (*parsed_args, unknown_args) = parser.parse_args_into_dataclasses(return_remaining_strings=True)

    if unknown_args:
        print(parser.format_help())
        print("Got unknown args, potentially deprecated arguments: {}".format(unknown_args))
        raise ValueError("Some specified arguments are not used by the HfArgumentParser: {}".format(unknown_args))

    return (*parsed_args,)


def _set_transformers_logging(log_level: Optional[int] = logging.INFO) -> None:
    transformers.utils.logging.set_verbosity(log_level)
    transformers.utils.logging.enable_default_handler()
    transformers.utils.logging.enable_explicit_format()


def _verify_model_args(
    model_args: "ModelArguments",
    data_args: "DataArguments",
    finetuning_args: "FinetuningArguments",
) -> None:
    if model_args.adapter_name_or_path is not None and finetuning_args.finetuning_type != "lora":
        raise ValueError("Adapter is only valid for the LoRA method.")

    if model_args.quantization_bit is not None:
        if finetuning_args.finetuning_type != "lora":
            raise ValueError("Quantization is only compatible with the LoRA method.")

        if finetuning_args.pissa_init:
            raise ValueError("Please use scripts/pissa_init.py to initialize PiSSA for a quantized model.")

        if model_args.resize_vocab:
            raise ValueError("Cannot resize embedding layers of a quantized model.")

        if model_args.adapter_name_or_path is not None and finetuning_args.create_new_adapter:
            raise ValueError("Cannot create new adapter upon a quantized model.")

        if model_args.adapter_name_or_path is not None and len(model_args.adapter_name_or_path) != 1:
            raise ValueError("Quantized model only accepts a single adapter. Merge them first.")

    if data_args.template == "yi" and model_args.use_fast_tokenizer:
        logger.warning("We should use slow tokenizer for the Yi models. Change `use_fast_tokenizer` to False.")
        model_args.use_fast_tokenizer = False


def _check_extra_dependencies(
    model_args: "ModelArguments",
    finetuning_args: "FinetuningArguments",
    training_args: Optional["Seq2SeqTrainingArguments"] = None,
) -> None:
    if model_args.use_unsloth:
        require_version("unsloth", "Please install unsloth: https://github.com/unslothai/unsloth")

    if model_args.mixture_of_depths is not None:
        require_version("mixture-of-depth>=1.1.6", "To fix: pip install mixture-of-depth>=1.1.6")

    if model_args.infer_backend == "vllm":
        require_version("vllm>=0.4.3", "To fix: pip install vllm>=0.4.3")

    if finetuning_args.use_galore:
        require_version("galore_torch", "To fix: pip install galore_torch")

    if finetuning_args.use_badam:
        require_version("badam>=1.2.1", "To fix: pip install badam>=1.2.1")

    if finetuning_args.plot_loss:
        require_version("matplotlib", "To fix: pip install matplotlib")

    if training_args is not None and training_args.predict_with_generate:
        require_version("jieba", "To fix: pip install jieba")
        require_version("nltk", "To fix: pip install nltk")
        require_version("rouge_chinese", "To fix: pip install rouge-chinese")


def _parse_train_args(args: Optional[Dict[str, Any]] = None) -> _TRAIN_CLS:
    parser = HfArgumentParser(_TRAIN_ARGS)
    # pdb.set_trace()
    return _parse_args(parser, args)


def _parse_infer_args(args: Optional[Dict[str, Any]] = None) -> _INFER_CLS:
    parser = HfArgumentParser(_INFER_ARGS)
    return _parse_args(parser, args)


def _parse_eval_args(args: Optional[Dict[str, Any]] = None) -> _EVAL_CLS:
    parser = HfArgumentParser(_EVAL_ARGS)
    return _parse_args(parser, args)


def get_train_args(args: Optional[Dict[str, Any]] = None) -> _TRAIN_CLS:
    model_args, data_args, training_args, finetuning_args, generating_args = _parse_train_args(args)

    # Setup logging
    if training_args.should_log:
        _set_transformers_logging()

    # Check arguments
    if finetuning_args.stage != "pt" and data_args.template is None:
        raise ValueError("Please specify which `template` to use.")

    if finetuning_args.stage != "sft" and training_args.predict_with_generate:
        raise ValueError("`predict_with_generate` cannot be set as True except SFT.")

    if finetuning_args.stage != "sft" and data_args.neat_packing:
        raise ValueError("`neat_packing` cannot be set as True except SFT.")

    if finetuning_args.stage == "sft" and training_args.do_predict and not training_args.predict_with_generate:
        raise ValueError("Please enable `predict_with_generate` to save model predictions.")

    if finetuning_args.stage in ["rm", "ppo"] and training_args.load_best_model_at_end:
        raise ValueError("RM and PPO stages do not support `load_best_model_at_end`.")

    if finetuning_args.stage == "ppo" and not training_args.do_train:
        raise ValueError("PPO training does not support evaluation, use the SFT stage to evaluate models.")

    if finetuning_args.stage == "ppo" and model_args.shift_attn:
        raise ValueError("PPO training is incompatible with S^2-Attn.")

    if finetuning_args.stage == "ppo" and finetuning_args.reward_model_type == "lora" and model_args.use_unsloth:
        raise ValueError("Unsloth does not support lora reward model.")

    if (
        finetuning_args.stage == "ppo"
        and training_args.report_to
        and training_args.report_to[0] not in ["wandb", "tensorboard"]
    ):
        raise ValueError("PPO only accepts wandb or tensorboard logger.")

    if training_args.parallel_mode == ParallelMode.NOT_DISTRIBUTED:
        raise ValueError("Please launch distributed training with `llamafactory-cli` or `torchrun`.")

    if training_args.deepspeed and training_args.parallel_mode != ParallelMode.DISTRIBUTED:
        raise ValueError("Please use `FORCE_TORCHRUN=1` to launch DeepSpeed training.")

    if training_args.max_steps == -1 and data_args.streaming:
        raise ValueError("Please specify `max_steps` in streaming mode.")

    if training_args.do_train and data_args.dataset is None:
        raise ValueError("Please specify dataset for training.")

    if (training_args.do_eval or training_args.do_predict) and (
        data_args.eval_dataset is None and data_args.val_size < 1e-6
    ):
        raise ValueError("Please specify dataset for evaluation.")

    if training_args.predict_with_generate and data_args.eval_dataset is None:
        raise ValueError("Cannot use `predict_with_generate` if `eval_dataset` is None.")

    if training_args.predict_with_generate and finetuning_args.compute_accuracy:
        raise ValueError("Cannot use `predict_with_generate` and `compute_accuracy` together.")

    if training_args.do_train and model_args.quantization_device_map == "auto":
        raise ValueError("Cannot use device map for quantized models in training.")

    if finetuning_args.pissa_init and is_deepspeed_zero3_enabled():
        raise ValueError("Please use scripts/pissa_init.py to initialize PiSSA in DeepSpeed ZeRO-3.")

    if finetuning_args.pure_bf16:
        if not is_torch_bf16_gpu_available():
            raise ValueError("This device does not support `pure_bf16`.")

        if is_deepspeed_zero3_enabled():
            raise ValueError("`pure_bf16` is incompatible with DeepSpeed ZeRO-3.")

    if (
        finetuning_args.use_galore
        and finetuning_args.galore_layerwise
        and training_args.parallel_mode == ParallelMode.DISTRIBUTED
    ):
        raise ValueError("Distributed training does not support layer-wise GaLore.")

    if finetuning_args.use_badam and training_args.parallel_mode == ParallelMode.DISTRIBUTED:
        if finetuning_args.badam_mode == "ratio":
            raise ValueError("Radio-based BAdam does not yet support distributed training, use layer-wise BAdam.")
        elif not is_deepspeed_zero3_enabled():
            raise ValueError("Layer-wise BAdam only supports DeepSpeed ZeRO-3 training.")

    if finetuning_args.use_galore and training_args.deepspeed is not None:
        raise ValueError("GaLore is incompatible with DeepSpeed yet.")

    if model_args.infer_backend == "vllm":
        raise ValueError("vLLM backend is only available for API, CLI and Web.")

    if model_args.visual_inputs and data_args.packing:
        raise ValueError("Cannot use packing in MLLM fine-tuning.")

    if model_args.use_unsloth and is_deepspeed_zero3_enabled():
        raise ValueError("Unsloth is incompatible with DeepSpeed ZeRO-3.")

    if data_args.neat_packing and not data_args.packing:
        logger.warning("`neat_packing` requires `packing` is True. Change `packing` to True.")
        data_args.packing = True

    _verify_model_args(model_args, data_args, finetuning_args)
    _check_extra_dependencies(model_args, finetuning_args, training_args)

    if (
        training_args.do_train
        and finetuning_args.finetuning_type == "lora"
        and model_args.quantization_bit is None
        and model_args.resize_vocab
        and finetuning_args.additional_target is None
    ):
        logger.warning("Remember to add embedding layers to `additional_target` to make the added tokens trainable.")

    if training_args.do_train and model_args.quantization_bit is not None and (not model_args.upcast_layernorm):
        logger.warning("We recommend enable `upcast_layernorm` in quantized training.")

    if training_args.do_train and (not training_args.fp16) and (not training_args.bf16):
        logger.warning("We recommend enable mixed precision training.")

    if training_args.do_train and finetuning_args.use_galore and not finetuning_args.pure_bf16:
        logger.warning("Using GaLore with mixed precision training may significantly increases GPU memory usage.")

    if (not training_args.do_train) and model_args.quantization_bit is not None:
        logger.warning("Evaluating model in 4/8-bit mode may cause lower scores.")

    if (not training_args.do_train) and finetuning_args.stage == "dpo" and finetuning_args.ref_model is None:
        logger.warning("Specify `ref_model` for computing rewards at evaluation.")

    # Post-process training arguments
    if (
        training_args.parallel_mode == ParallelMode.DISTRIBUTED
        and training_args.ddp_find_unused_parameters is None
        and finetuning_args.finetuning_type == "lora"
    ):
        logger.warning("`ddp_find_unused_parameters` needs to be set as False for LoRA in DDP training.")
        training_args.ddp_find_unused_parameters = False

    if finetuning_args.stage in ["rm", "ppo"] and finetuning_args.finetuning_type in ["full", "freeze"]:
        can_resume_from_checkpoint = False
        if training_args.resume_from_checkpoint is not None:
            logger.warning("Cannot resume from checkpoint in current stage.")
            training_args.resume_from_checkpoint = None
    else:
        can_resume_from_checkpoint = True

    if (
        training_args.resume_from_checkpoint is None
        and training_args.do_train
        and os.path.isdir(training_args.output_dir)
        and not training_args.overwrite_output_dir
        and can_resume_from_checkpoint
    ):
        last_checkpoint = get_last_checkpoint(training_args.output_dir)
        if last_checkpoint is None and any(
            os.path.isfile(os.path.join(training_args.output_dir, name)) for name in CHECKPOINT_NAMES
        ):
            raise ValueError("Output directory already exists and is not empty. Please set `overwrite_output_dir`.")

        if last_checkpoint is not None:
            training_args.resume_from_checkpoint = last_checkpoint
            logger.info("Resuming training from {}.".format(training_args.resume_from_checkpoint))
            logger.info("Change `output_dir` or use `overwrite_output_dir` to avoid.")

    if (
        finetuning_args.stage in ["rm", "ppo"]
        and finetuning_args.finetuning_type == "lora"
        and training_args.resume_from_checkpoint is not None
    ):
        logger.warning(
            "Add {} to `adapter_name_or_path` to resume training from checkpoint.".format(
                training_args.resume_from_checkpoint
            )
        )

    # Post-process model arguments
    if training_args.bf16 or finetuning_args.pure_bf16:
        model_args.compute_dtype = torch.bfloat16
    elif training_args.fp16:
        model_args.compute_dtype = torch.float16

    model_args.device_map = {"": get_current_device()}
    model_args.model_max_length = data_args.cutoff_len
    model_args.block_diag_attn = data_args.neat_packing
    data_args.packing = data_args.packing if data_args.packing is not None else finetuning_args.stage == "pt"

    # Log on each process the small summary
    logger.info(
        "Process rank: {}, device: {}, n_gpu: {}, distributed training: {}, compute dtype: {}".format(
            training_args.local_rank,
            training_args.device,
            training_args.n_gpu,
            training_args.parallel_mode == ParallelMode.DISTRIBUTED,
            str(model_args.compute_dtype),
        )
    )

    transformers.set_seed(training_args.seed)

    return model_args, data_args, training_args, finetuning_args, generating_args


def get_infer_args(args: Optional[Dict[str, Any]] = None) -> _INFER_CLS:
    model_args, data_args, finetuning_args, generating_args = _parse_infer_args(args)

    _set_transformers_logging()

    if data_args.template is None:
        raise ValueError("Please specify which `template` to use.")

    if model_args.infer_backend == "vllm":
        if finetuning_args.stage != "sft":
            raise ValueError("vLLM engine only supports auto-regressive models.")

        if model_args.quantization_bit is not None:
            raise ValueError("vLLM engine does not support bnb quantization (GPTQ and AWQ are supported).")

        if model_args.rope_scaling is not None:
            raise ValueError("vLLM engine does not support RoPE scaling.")

        if model_args.adapter_name_or_path is not None and len(model_args.adapter_name_or_path) != 1:
            raise ValueError("vLLM only accepts a single adapter. Merge them first.")

    if finetuning_args.stage == "rm" and model_args.visual_inputs:
        raise ValueError("Reward server does not support MLLM yet. Stay tuned.")

    _verify_model_args(model_args, data_args, finetuning_args)
    _check_extra_dependencies(model_args, finetuning_args)

    if model_args.export_dir is not None and model_args.export_device == "cpu":
        model_args.device_map = {"": torch.device("cpu")}
        model_args.model_max_length = data_args.cutoff_len
    else:
        model_args.device_map = "auto"

    return model_args, data_args, finetuning_args, generating_args


def get_eval_args(args: Optional[Dict[str, Any]] = None) -> _EVAL_CLS:
    model_args, data_args, eval_args, finetuning_args = _parse_eval_args(args)

    _set_transformers_logging()

    if data_args.template is None:
        raise ValueError("Please specify which `template` to use.")

    if model_args.infer_backend == "vllm":
        raise ValueError("vLLM backend is only available for API, CLI and Web.")

    _verify_model_args(model_args, data_args, finetuning_args)
    _check_extra_dependencies(model_args, finetuning_args)

    model_args.device_map = "auto"

    transformers.set_seed(eval_args.seed)

    return model_args, data_args, eval_args, finetuning_args


==> latex/opensource/src/model/__init__.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from .loader import load_config, load_model, load_tokenizer
from .model_utils.misc import find_all_linear_modules
from .model_utils.quantization import QuantizationMethod
from .model_utils.valuehead import load_valuehead_params


__all__ = [
    "QuantizationMethod",
    "load_config",
    "load_model",
    "load_tokenizer",
    "find_all_linear_modules",
    "load_valuehead_params",
]


==> latex/opensource/src/model/adapter.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import re
from typing import TYPE_CHECKING

import torch
from peft import LoraConfig, LoraModel, PeftModel, TaskType, get_peft_model
from transformers.integrations import is_deepspeed_zero3_enabled
from transformers.modeling_utils import is_fsdp_enabled

from ..extras.logging import get_logger
from .model_utils.misc import find_all_linear_modules, find_expanded_modules
from .model_utils.quantization import QuantizationMethod
from .model_utils.unsloth import get_unsloth_peft_model, load_unsloth_peft_model


if TYPE_CHECKING:
    from transformers import PretrainedConfig, PreTrainedModel

    from ..hparams import FinetuningArguments, ModelArguments


logger = get_logger(__name__)


def _setup_full_tuning(
    model: "PreTrainedModel",
    model_args: "ModelArguments",
    finetuning_args: "FinetuningArguments",
    is_trainable: bool,
    cast_trainable_params_to_fp32: bool,
) -> None:
    if not is_trainable:
        return

    logger.info("Fine-tuning method: Full")
    forbidden_modules = set()
    if model_args.visual_inputs and finetuning_args.freeze_vision_tower:
        forbidden_modules.add("vision_tower")

    if model_args.visual_inputs and finetuning_args.train_mm_proj_only:
        forbidden_modules.add("language_model")

    for name, param in model.named_parameters():
        if not any(forbidden_module in name for forbidden_module in forbidden_modules):
            if cast_trainable_params_to_fp32:
                param.data = param.data.to(torch.float32)
        else:
            param.requires_grad_(False)


def _setup_freeze_tuning(
    model: "PreTrainedModel",
    model_args: "ModelArguments",
    finetuning_args: "FinetuningArguments",
    is_trainable: bool,
    cast_trainable_params_to_fp32: bool,
) -> None:
    if not is_trainable:
        return

    logger.info("Fine-tuning method: Freeze")
    if model_args.visual_inputs:
        config = model.config.text_config
    else:
        config = model.config

    num_layers = (
        getattr(config, "num_hidden_layers", None)
        or getattr(config, "num_layers", None)
        or getattr(config, "n_layer", None)
    )
    if not num_layers:
        raise ValueError("Current model does not support freeze tuning.")

    if finetuning_args.use_llama_pro:
        if num_layers % finetuning_args.freeze_trainable_layers != 0:
            raise ValueError(
                "`num_layers` {} should be divisible by `num_layer_trainable` {}.".format(
                    num_layers, finetuning_args.freeze_trainable_layers
                )
            )

        stride = num_layers // finetuning_args.freeze_trainable_layers
        trainable_layer_ids = range(stride - 1, num_layers + stride - 1, stride)
    elif finetuning_args.freeze_trainable_layers > 0:  # fine-tuning the last n layers if num_layer_trainable > 0
        trainable_layer_ids = range(max(0, num_layers - finetuning_args.freeze_trainable_layers), num_layers)
    else:  # fine-tuning the first n layers if num_layer_trainable < 0
        trainable_layer_ids = range(min(-finetuning_args.freeze_trainable_layers, num_layers))

    hidden_modules = set()
    non_hidden_modules = set()
    for name, _ in model.named_parameters():
        if ".0." in name:
            hidden_modules.add(name.split(".0.")[-1].split(".")[0])
        elif ".1." in name:  # MoD starts from layer 1
            hidden_modules.add(name.split(".1.")[-1].split(".")[0])

        if re.search(r"\.\d+\.", name) is None:
            non_hidden_modules.add(name.split(".")[-2])

    trainable_layers = []
    for module_name in finetuning_args.freeze_trainable_modules:
        if module_name != "all" and module_name not in hidden_modules:
            raise ValueError(
                "Module {} is not found, please choose from {}".format(module_name, ", ".join(hidden_modules))
            )

        for idx in trainable_layer_ids:
            trainable_layers.append(".{:d}.{}".format(idx, module_name if module_name != "all" else ""))

    if finetuning_args.freeze_extra_modules:
        for module_name in finetuning_args.freeze_extra_modules:
            if module_name not in non_hidden_modules:
                raise ValueError(
                    "Module {} is not found, please choose from {}".format(module_name, ", ".join(non_hidden_modules))
                )

            trainable_layers.append(module_name)

    forbidden_modules = set()
    if model_args.visual_inputs and finetuning_args.freeze_vision_tower:
        forbidden_modules.add("vision_tower")

    for name, param in model.named_parameters():
        if any(trainable_layer in name for trainable_layer in trainable_layers) and not any(
            forbidden_module in name for forbidden_module in forbidden_modules
        ):
            if cast_trainable_params_to_fp32:
                param.data = param.data.to(torch.float32)
        else:
            param.requires_grad_(False)

    logger.info("Set trainable layers: {}".format(",".join(trainable_layers)))


def _setup_lora_tuning(
    config: "PretrainedConfig",
    model: "PreTrainedModel",
    model_args: "ModelArguments",
    finetuning_args: "FinetuningArguments",
    is_trainable: bool,
    cast_trainable_params_to_fp32: bool,
) -> "PeftModel":
    if is_trainable:
        logger.info("Fine-tuning method: {}".format("DoRA" if finetuning_args.use_dora else "LoRA"))

    adapter_to_resume = None

    if model_args.adapter_name_or_path is not None:
        is_mergeable = True
        if getattr(model, "quantization_method", None):  # merge lora in quantized model is unstable
            assert len(model_args.adapter_name_or_path) == 1, "Quantized model only accepts a single adapter."
            is_mergeable = False

        if is_deepspeed_zero3_enabled():
            assert len(model_args.adapter_name_or_path) == 1, "Cannot use multiple adapters in DeepSpeed ZeRO-3."
            is_mergeable = False

        if model_args.use_unsloth:
            assert len(model_args.adapter_name_or_path) == 1, "Unsloth model only accepts a single adapter."
            is_mergeable = False

        if (is_trainable and not finetuning_args.create_new_adapter) or (not is_mergeable):
            adapter_to_merge = model_args.adapter_name_or_path[:-1]
            adapter_to_resume = model_args.adapter_name_or_path[-1]
        else:
            adapter_to_merge = model_args.adapter_name_or_path

        init_kwargs = {
            "subfolder": model_args.adapter_folder,
            "offload_folder": model_args.offload_folder,
            "cache_dir": model_args.cache_dir,
            "revision": model_args.model_revision,
            "token": model_args.hf_hub_token,
        }

        for adapter in adapter_to_merge:
            model: "LoraModel" = PeftModel.from_pretrained(model, adapter, **init_kwargs)
            model = model.merge_and_unload()

        if len(adapter_to_merge) > 0:
            logger.info("Merged {} adapter(s).".format(len(adapter_to_merge)))

        if adapter_to_resume is not None:  # resume lora training
            if model_args.use_unsloth:
                model = load_unsloth_peft_model(config, model_args, is_trainable=is_trainable)
            else:
                model = PeftModel.from_pretrained(model, adapter_to_resume, is_trainable=is_trainable, **init_kwargs)

        logger.info("Loaded adapter(s): {}".format(",".join(model_args.adapter_name_or_path)))

    if is_trainable and adapter_to_resume is None:  # create new lora weights while training
        if len(finetuning_args.lora_target) == 1 and finetuning_args.lora_target[0] == "all":
            target_modules = find_all_linear_modules(model, finetuning_args.freeze_vision_tower)
        else:
            target_modules = finetuning_args.lora_target

        if finetuning_args.use_llama_pro:
            target_modules = find_expanded_modules(model, target_modules, finetuning_args.freeze_trainable_layers)

        if model_args.visual_inputs and finetuning_args.freeze_vision_tower:
            target_modules = "^(?!.*vision_tower).*(?:{}).*".format("|".join(target_modules))

        if (
            finetuning_args.use_dora
            and getattr(model, "quantization_method", None) is not None
            and getattr(model, "quantization_method", None) != QuantizationMethod.BITS_AND_BYTES
        ):
            raise ValueError("DoRA is not compatible with PTQ-quantized models.")

        if model_args.resize_vocab and finetuning_args.additional_target is None:
            input_embeddings = model.get_input_embeddings()
            output_embeddings = model.get_output_embeddings()
            module_names = set()
            for name, module in model.named_modules():
                if module in [input_embeddings, output_embeddings]:
                    module_names.add(name.split(".")[-1])

            finetuning_args.additional_target = module_names
            logger.warning("Vocab has been resized, add {} to trainable params.".format(",".join(module_names)))

        peft_kwargs = {
            "r": finetuning_args.lora_rank,
            "target_modules": target_modules,
            "lora_alpha": finetuning_args.lora_alpha,
            "lora_dropout": finetuning_args.lora_dropout,
            "use_rslora": finetuning_args.use_rslora,
            "use_dora": finetuning_args.use_dora,
            "modules_to_save": finetuning_args.additional_target,
        }

        if model_args.use_unsloth:
            model = get_unsloth_peft_model(model, model_args, peft_kwargs)
        else:
            if finetuning_args.pissa_init:
                if finetuning_args.pissa_iter == -1:
                    logger.info("Using PiSSA initialization.")
                    peft_kwargs["init_lora_weights"] = "pissa"
                else:
                    logger.info("Using PiSSA initialization with FSVD steps {}.".format(finetuning_args.pissa_iter))
                    peft_kwargs["init_lora_weights"] = "pissa_niter_{}".format(finetuning_args.pissa_iter)

            lora_config = LoraConfig(
                task_type=TaskType.CAUSAL_LM,
                inference_mode=False,
                **peft_kwargs,
            )
            model = get_peft_model(model, lora_config)

    if is_trainable and cast_trainable_params_to_fp32:
        for param in filter(lambda p: p.requires_grad, model.parameters()):
            param.data = param.data.to(torch.float32)

    return model


def init_adapter(
    config: "PretrainedConfig",
    model: "PreTrainedModel",
    model_args: "ModelArguments",
    finetuning_args: "FinetuningArguments",
    is_trainable: bool,
) -> "PreTrainedModel":
    r"""
    Initializes the adapters.

    Support full-parameter, freeze and LoRA training.

    Note that the trainable parameters must be cast to float32.
    """
    if is_trainable and getattr(model, "quantization_method", None) is not None:
        if finetuning_args.finetuning_type != "lora":
            raise ValueError("Quantized models can only be used for the LoRA tuning.")

        if finetuning_args.pissa_init:
            raise ValueError("Cannot initialize PiSSA adapter on quantized models.")

    # cast trainable parameters to float32 if:
    # 1. is_trainable and not pure_bf16 and not badam and quantization_bit is not None (qlora)
    # 2. is_trainable and not pure_bf16 and not badam and not zero3 and not fsdp (zero3 or fsdp already in fp32)
    cast_trainable_params_to_fp32 = False
    if not is_trainable:
        pass
    elif finetuning_args.pure_bf16 or finetuning_args.use_badam:
        logger.info("Pure bf16 / BAdam detected, remaining trainable params in half precision.")
    elif model_args.quantization_bit is None and (is_deepspeed_zero3_enabled() or is_fsdp_enabled()):
        logger.info("ZeRO3 / FSDP detected, remaining trainable params in float32.")
    else:
        logger.info("Upcasting trainable params to float32.")
        cast_trainable_params_to_fp32 = True

    if finetuning_args.finetuning_type == "full":
        _setup_full_tuning(model, model_args, finetuning_args, is_trainable, cast_trainable_params_to_fp32)
    elif finetuning_args.finetuning_type == "freeze":
        _setup_freeze_tuning(model, model_args, finetuning_args, is_trainable, cast_trainable_params_to_fp32)
    elif finetuning_args.finetuning_type == "lora":
        model = _setup_lora_tuning(
            config, model, model_args, finetuning_args, is_trainable, cast_trainable_params_to_fp32
        )
    else:
        raise NotImplementedError("Unknown finetuning type: {}.".format(finetuning_args.finetuning_type))

    return model


==> latex/opensource/src/model/loader.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import TYPE_CHECKING, Any, Dict, Optional, TypedDict

import torch
from transformers import AutoConfig, AutoModelForCausalLM, AutoModelForVision2Seq, AutoProcessor, AutoTokenizer
from trl import AutoModelForCausalLMWithValueHead

from ..extras.logging import get_logger
from ..extras.misc import count_parameters, skip_check_imports, try_download_model_from_ms
from .adapter import init_adapter
from .model_utils.misc import register_autoclass
from .model_utils.mod import convert_pretrained_model_to_mod, load_mod_pretrained_model
from .model_utils.unsloth import load_unsloth_pretrained_model
from .model_utils.valuehead import load_valuehead_params
from .patcher import patch_config, patch_model, patch_tokenizer, patch_valuehead_model
import pdb

if TYPE_CHECKING:
    from transformers import PretrainedConfig, PreTrainedModel, PreTrainedTokenizer, ProcessorMixin

    from ..hparams import FinetuningArguments, ModelArguments


logger = get_logger(__name__)


class TokenizerModule(TypedDict):
    tokenizer: "PreTrainedTokenizer"
    processor: Optional["ProcessorMixin"]


def _get_init_kwargs(model_args: "ModelArguments") -> Dict[str, Any]:
    r"""
    Gets arguments to load config/tokenizer/model.

    Note: including inplace operation of model_args.
    """
    skip_check_imports()
    model_args.model_name_or_path = try_download_model_from_ms(model_args)
    return {
        "trust_remote_code": True,
        "cache_dir": model_args.cache_dir,
        "revision": model_args.model_revision,
        "token": model_args.hf_hub_token,
    }


def load_tokenizer(model_args: "ModelArguments") -> "TokenizerModule":
    r"""
    Loads pretrained tokenizer.

    Note: including inplace operation of model_args.
    """
    init_kwargs = _get_init_kwargs(model_args)
    try:
        tokenizer = AutoTokenizer.from_pretrained(
            model_args.model_name_or_path,
            use_fast=model_args.use_fast_tokenizer,
            split_special_tokens=model_args.split_special_tokens,
            padding_side="right",
            **init_kwargs,
        )
    except ValueError:  # try the fast one
        tokenizer = AutoTokenizer.from_pretrained(
            model_args.model_name_or_path,
            use_fast=True,
            padding_side="right",
            **init_kwargs,
        )

    if model_args.new_special_tokens is not None:
        num_added_tokens = tokenizer.add_special_tokens(
            dict(additional_special_tokens=model_args.new_special_tokens),
            replace_additional_special_tokens=False,
        )
        logger.info("Add {} to special tokens.".format(",".join(model_args.new_special_tokens)))
        if num_added_tokens > 0 and not model_args.resize_vocab:
            model_args.resize_vocab = True
            logger.warning("New tokens have been added, changed `resize_vocab` to True.")

    patch_tokenizer(tokenizer)

    if model_args.visual_inputs:
        try:
            processor = AutoProcessor.from_pretrained(model_args.model_name_or_path, **init_kwargs)
            setattr(processor, "tokenizer", tokenizer)
        except Exception:
            raise ValueError(
                "This multimodal LLM is not supported.\n"
                "Download LLaVA-1.5 models from: https://huggingface.co/llava-hf\n"
                "Download Yi-VL models from: https://huggingface.co/BUAADreamer"
            )
    else:
        processor = None

    return {"tokenizer": tokenizer, "processor": processor}


def load_config(model_args: "ModelArguments") -> "PretrainedConfig":
    r"""
    Loads model config.
    """
    init_kwargs = _get_init_kwargs(model_args)
    return AutoConfig.from_pretrained(model_args.model_name_or_path, **init_kwargs)


def load_model(
    tokenizer: "PreTrainedTokenizer",
    model_args: "ModelArguments",
    finetuning_args: "FinetuningArguments",
    is_trainable: bool = False,
    add_valuehead: bool = False,
) -> "PreTrainedModel":
    r"""
    Loads pretrained model.
    """
    init_kwargs = _get_init_kwargs(model_args)
    # pdb.set_trace()
    config = load_config(model_args)
    # pdb.set_trace()
    config.torch_dtype = torch.float32
    patch_config(config, tokenizer, model_args, init_kwargs, is_trainable)

    model = None
    lazy_load = False
    if model_args.use_unsloth:
        if model_args.adapter_name_or_path is not None:
            lazy_load = True
        elif is_trainable:
            model = load_unsloth_pretrained_model(config, model_args)

    if model is None and not lazy_load:
        init_kwargs["config"] = config
        init_kwargs["pretrained_model_name_or_path"] = model_args.model_name_or_path
        # pdb.set_trace()
        if model_args.mixture_of_depths == "load":
            model = load_mod_pretrained_model(**init_kwargs)
        elif model_args.visual_inputs:
            model = AutoModelForVision2Seq.from_pretrained(**init_kwargs)
        elif model_args.train_from_scratch:
            model = AutoModelForCausalLM.from_config(config)
        else:
            model = AutoModelForCausalLM.from_pretrained(**init_kwargs)

        if model_args.mixture_of_depths == "convert":
            model = convert_pretrained_model_to_mod(model, config, model_args)

    if not lazy_load:
        patch_model(model, tokenizer, model_args, is_trainable, add_valuehead)
        register_autoclass(config, model, tokenizer)

    model = init_adapter(config, model, model_args, finetuning_args, is_trainable)

    if add_valuehead:
        model = AutoModelForCausalLMWithValueHead.from_pretrained(model)
        patch_valuehead_model(model)

        if model_args.adapter_name_or_path is not None:
            vhead_path = model_args.adapter_name_or_path[-1]
        else:
            vhead_path = model_args.model_name_or_path

        vhead_params = load_valuehead_params(vhead_path, model_args)
        if vhead_params is not None:
            model.load_state_dict(vhead_params, strict=False)
            logger.info("Loaded valuehead from checkpoint: {}".format(vhead_path))

    if not is_trainable:
        model.requires_grad_(False)
        for param in model.parameters():
            if param.data.dtype == torch.float32 and model_args.compute_dtype != torch.float32:
                param.data = param.data.to(model_args.compute_dtype)

        model.eval()
    else:
        model.train()

    trainable_params, all_param = count_parameters(model)
    if is_trainable:
        param_stats = "trainable params: {:,} || all params: {:,} || trainable%: {:.4f}".format(
            trainable_params, all_param, 100 * trainable_params / all_param
        )
    else:
        param_stats = "all params: {:,}".format(all_param)

    logger.info(param_stats)

    if model_args.print_param_status:
        for name, param in model.named_parameters():
            print(
                "name: {}, dtype: {}, device: {}, trainable: {}".format(
                    name, param.dtype, param.device, param.requires_grad
                )
            )

    return model


==> latex/opensource/src/model/model_utils/attention.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import TYPE_CHECKING

from transformers.utils import is_flash_attn_2_available, is_torch_sdpa_available
from transformers.utils.versions import require_version

from ...extras.logging import get_logger


if TYPE_CHECKING:
    from transformers import PretrainedConfig

    from ...hparams import ModelArguments


logger = get_logger(__name__)


def configure_attn_implementation(
    config: "PretrainedConfig", model_args: "ModelArguments", is_trainable: bool
) -> None:
    if getattr(config, "model_type", None) == "gemma2" and is_trainable:
        if model_args.flash_attn == "auto" or model_args.flash_attn == "fa2":
            if is_flash_attn_2_available():
                require_version("transformers>=4.42.4", "To fix: pip install transformers>=4.42.4")
                require_version("flash_attn>=2.6.0", "To fix: pip install flash_attn>=2.6.0")
                logger.warning("Gemma-2 should use flash attention 2, change `flash_attn` to fa2.")
                model_args.flash_attn = "fa2"
            else:
                logger.warning("Gemma-2 should use eager attention, change `flash_attn` to disabled.")
                model_args.flash_attn = "disabled"
        elif model_args.flash_attn == "sdpa":
            logger.warning("Gemma-2 should use soft-capping attention, while the SDPA attention does not support it.")

    if model_args.flash_attn == "auto":
        return

    elif model_args.flash_attn == "disabled":
        requested_attn_implementation = "eager"

    elif model_args.flash_attn == "sdpa":
        if not is_torch_sdpa_available():
            logger.warning("torch>=2.1.1 is required for SDPA attention.")
            return

        requested_attn_implementation = "sdpa"
    elif model_args.flash_attn == "fa2":
        if not is_flash_attn_2_available():
            logger.warning("FlashAttention-2 is not installed.")
            return

        requested_attn_implementation = "flash_attention_2"
    else:
        raise NotImplementedError("Unknown attention type: {}".format(model_args.flash_attn))

    if getattr(config, "model_type", None) == "internlm2":  # special case for custom models
        setattr(config, "attn_implementation", requested_attn_implementation)
    else:
        setattr(config, "_attn_implementation", requested_attn_implementation)


def print_attn_implementation(config: "PretrainedConfig") -> None:
    if getattr(config, "model_type", None) == "internlm2":  # special case for custom models
        attn_implementation = getattr(config, "attn_implementation", None)
    else:
        attn_implementation = getattr(config, "_attn_implementation", None)

    if attn_implementation == "flash_attention_2":
        logger.info("Using FlashAttention-2 for faster training and inference.")
    elif attn_implementation == "sdpa":
        logger.info("Using torch SDPA for faster training and inference.")
    else:
        logger.info("Using vanilla attention implementation.")


==> latex/opensource/src/model/model_utils/checkpointing.py <==
# Copyright 2024 HuggingFace Inc. and the LlamaFactory team.
#
# This code is inspired by the HuggingFace's Transformers and PEFT library.
# https://github.com/huggingface/transformers/blob/v4.40.0/src/transformers/modeling_utils.py
# https://github.com/huggingface/peft/blob/v0.10.0/src/peft/utils/other.py
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import inspect
from functools import partial
from types import MethodType
from typing import TYPE_CHECKING, Any, Dict, Optional, Tuple

import torch

from ...extras.constants import LAYERNORM_NAMES
from ...extras.logging import get_logger


if TYPE_CHECKING:
    from transformers import PreTrainedModel

    from ...hparams import ModelArguments


logger = get_logger(__name__)


def _gradient_checkpointing_enable(
    self: "PreTrainedModel", gradient_checkpointing_kwargs: Optional[Dict[str, Any]] = None
) -> None:
    r"""
    Activates gradient checkpointing for the current model.

    Modification of the original method to enable gradient checkpointing for block-wise optimizer.
    """
    from torch.utils.checkpoint import checkpoint

    if not self.supports_gradient_checkpointing:
        raise ValueError("{} does not support gradient checkpointing.".format(self.__class__.__name__))

    if gradient_checkpointing_kwargs is None:
        gradient_checkpointing_kwargs = {"use_reentrant": True}

    gradient_checkpointing_func = partial(checkpoint, **gradient_checkpointing_kwargs)

    def custom_gradient_checkpointing_func(func, *args, **kwargs):
        module: "torch.nn.Module" = func.__self__

        if any(param.requires_grad for param in module.parameters()):
            for arg in args:
                if torch.is_tensor(arg) and torch.is_floating_point(arg):
                    arg.requires_grad_(True)

        return gradient_checkpointing_func(func, *args, **kwargs)

    if "value" in inspect.signature(self._set_gradient_checkpointing).parameters:  # old GC format
        self.apply(partial(self._set_gradient_checkpointing, value=True))
        self.enable_input_require_grads()
        logger.warning("You are using the old GC format, some features (e.g. BAdam) will be invalid.")
    else:  # have already enabled input require gradients
        self._set_gradient_checkpointing(enable=True, gradient_checkpointing_func=custom_gradient_checkpointing_func)


def _fp32_forward_post_hook(
    module: "torch.nn.Module", args: Tuple["torch.Tensor"], output: "torch.Tensor"
) -> "torch.Tensor":
    return output.to(torch.float32)


def prepare_model_for_training(model: "PreTrainedModel", model_args: "ModelArguments") -> None:
    r"""
    Includes:
        (1) cast the layernorm in fp32
        (2) make output embedding layer require grads
        (3) add the upcasting of the lm_head in fp32
    """
    if model_args.upcast_layernorm:
        logger.info("Upcasting layernorm weights in float32.")
        for name, param in model.named_parameters():
            if param.ndim == 1 and any(ln_name in name for ln_name in LAYERNORM_NAMES):
                param.data = param.data.to(torch.float32)

    if not model_args.disable_gradient_checkpointing:
        if not getattr(model, "supports_gradient_checkpointing", False):
            logger.warning("Current model does not support gradient checkpointing.")
        else:
            # use_reentrant=False might increase VRAM usage (have not been empirically verified yet)
            # According to: https://github.com/huggingface/transformers/issues/28339
            model.gradient_checkpointing_enable = MethodType(_gradient_checkpointing_enable, model)
            model.gradient_checkpointing_enable(gradient_checkpointing_kwargs={"use_reentrant": True})
            setattr(model.config, "use_cache", False)  # turn off when gradient checkpointing is enabled
            logger.info("Gradient checkpointing enabled.")

    if model_args.upcast_lmhead_output:
        output_layer = model.get_output_embeddings()
        if isinstance(output_layer, torch.nn.Linear) and output_layer.weight.dtype != torch.float32:
            logger.info("Upcasting lm_head outputs in float32.")
            output_layer.register_forward_hook(_fp32_forward_post_hook)


==> latex/opensource/src/model/model_utils/embedding.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import math
from contextlib import nullcontext
from typing import TYPE_CHECKING

import torch
from transformers.integrations import is_deepspeed_zero3_enabled

from ...extras.logging import get_logger


if TYPE_CHECKING:
    from transformers import PreTrainedModel, PreTrainedTokenizer


logger = get_logger(__name__)


def _noisy_mean_initialization(embed_weight: "torch.Tensor", num_new_tokens: int) -> None:
    embedding_dim = embed_weight.size(1)
    avg_weight = embed_weight[:-num_new_tokens].mean(dim=0, keepdim=True)
    noise_weight = torch.empty_like(embed_weight[-num_new_tokens:])
    noise_weight.normal_(mean=0, std=(1.0 / math.sqrt(embedding_dim)))
    embed_weight[-num_new_tokens:] = avg_weight + noise_weight


def resize_embedding_layer(model: "PreTrainedModel", tokenizer: "PreTrainedTokenizer") -> None:
    r"""
    Resize token embeddings.
    """
    if is_deepspeed_zero3_enabled():
        import deepspeed  # type: ignore

        params = [model.get_input_embeddings().weight]
        if model.get_output_embeddings() is not None and not model.config.tie_word_embeddings:
            params.append(model.get_output_embeddings().weight)

        context_maybe_zero3 = deepspeed.zero.GatheredParameters(params, modifier_rank=0)
    else:
        context_maybe_zero3 = nullcontext()

    with context_maybe_zero3:
        current_embedding_size = model.get_input_embeddings().weight.size(0)

    if len(tokenizer) > current_embedding_size:
        if getattr(model, "quantization_method", None):
            raise ValueError("Cannot resize embedding layers of a quantized model.")

        if not isinstance(model.get_output_embeddings(), torch.nn.Linear):
            raise ValueError("Current model does not support resizing embedding layers.")

        model.resize_token_embeddings(len(tokenizer), pad_to_multiple_of=64)
        with context_maybe_zero3:
            new_embedding_size = model.get_input_embeddings().weight.size(0)
            num_new_tokens = new_embedding_size - current_embedding_size
            _noisy_mean_initialization(model.get_input_embeddings().weight.data, num_new_tokens)
            _noisy_mean_initialization(model.get_output_embeddings().weight.data, num_new_tokens)

        logger.info("Resized token embeddings from {} to {}.".format(current_embedding_size, new_embedding_size))


==> latex/opensource/src/model/model_utils/longlora.py <==
# Copyright 2024 EleutherAI, HuggingFace Inc., Yukang Chen, and the LlamaFactory team.
#
# This code is based on the EleutherAI's GPT-NeoX and the HuggingFace's Transformers libraries.
# https://github.com/huggingface/transformers/blob/v4.40.0/src/transformers/models/llama/modeling_llama.py
# This code is also inspired by the original LongLoRA implementation.
# https://github.com/dvlab-research/LongLoRA/blob/main/llama_attn_replace.py
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import math
from typing import TYPE_CHECKING, Optional, Tuple

import torch
import torch.nn as nn
from transformers.models.llama.modeling_llama import (
    Cache,
    LlamaAttention,
    LlamaFlashAttention2,
    LlamaSdpaAttention,
    apply_rotary_pos_emb,
    repeat_kv,
)
from transformers.utils import logging
from transformers.utils.versions import require_version

from ...extras.constants import SUPPORTED_CLASS_FOR_S2ATTN
from ...extras.logging import get_logger


if TYPE_CHECKING:
    from transformers import PretrainedConfig

    from ...hparams import ModelArguments


transformers_logger = logging.get_logger(__name__)


# Modified from:
# https://github.com/huggingface/transformers/blob/v4.40.0/src/transformers/models/llama/modeling_llama.py
def llama_attention_forward(
    self: "LlamaAttention",
    hidden_states: torch.Tensor,
    attention_mask: Optional[torch.Tensor] = None,
    position_ids: Optional[torch.LongTensor] = None,
    past_key_value: Optional["Cache"] = None,
    output_attentions: bool = False,
    cache_position: Optional[torch.LongTensor] = None,
    **kwargs,
) -> Tuple[torch.Tensor, Optional[torch.Tensor], Optional[Tuple[torch.Tensor]]]:
    bsz, q_len, _ = hidden_states.size()

    query_states: "torch.Tensor" = self.q_proj(hidden_states)
    key_states: "torch.Tensor" = self.k_proj(hidden_states)
    value_states: "torch.Tensor" = self.v_proj(hidden_states)

    query_states = query_states.view(bsz, q_len, self.num_heads, self.head_dim).transpose(1, 2)
    key_states = key_states.view(bsz, q_len, self.num_key_value_heads, self.head_dim).transpose(1, 2)
    value_states = value_states.view(bsz, q_len, self.num_key_value_heads, self.head_dim).transpose(1, 2)

    cos, sin = self.rotary_emb(value_states, position_ids)
    query_states, key_states = apply_rotary_pos_emb(query_states, key_states, cos, sin)

    if past_key_value is not None:
        cache_kwargs = {"sin": sin, "cos": cos, "cache_position": cache_position}
        key_states, value_states = past_key_value.update(key_states, value_states, self.layer_idx, cache_kwargs)

    key_states = repeat_kv(key_states, self.num_key_value_groups)
    value_states = repeat_kv(value_states, self.num_key_value_groups)

    if getattr(self.config, "group_size_ratio", None) and self.training:  # shift
        groupsz = int(q_len * getattr(self.config, "group_size_ratio"))
        assert q_len % groupsz == 0, "q_len {} should be divisible by group size {}.".format(q_len, groupsz)
        num_groups = q_len // groupsz

        def shift(state: "torch.Tensor") -> "torch.Tensor":
            state = state.transpose(1, 2)  # output: (bsz, seq_len, n_heads, head_dim)
            state = torch.cat(
                (state[:, :, : self.num_heads // 2], state[:, :, self.num_heads // 2 :].roll(-groupsz // 2, dims=1)),
                dim=2,
            )
            return state.reshape(bsz * num_groups, groupsz, self.num_heads, self.head_dim).transpose(1, 2)

        query_states, key_states, value_states = shift(query_states), shift(key_states), shift(value_states)
        if attention_mask is not None:
            attention_mask = attention_mask[:, :, :groupsz, :groupsz].repeat(num_groups, 1, 1, 1)

    attn_weights = torch.matmul(query_states, key_states.transpose(2, 3)) / math.sqrt(self.head_dim)

    if attention_mask is not None:  # no matter the length, we just slice it
        causal_mask = attention_mask[:, :, :, : key_states.shape[-2]]
        attn_weights = attn_weights + causal_mask

    # upcast attention to fp32
    attn_weights = nn.functional.softmax(attn_weights, dim=-1, dtype=torch.float32).to(query_states.dtype)
    attn_weights = nn.functional.dropout(attn_weights, p=self.attention_dropout, training=self.training)
    attn_output = torch.matmul(attn_weights, value_states)  # (bsz, :, seq_len, :) or (bsz * n_group, :, groupsz, :)
    attn_output = attn_output.transpose(1, 2).contiguous()

    if getattr(self.config, "group_size_ratio", None) and self.training:  # shift back
        attn_output.reshape(bsz, q_len, self.num_heads, self.head_dim)
        attn_output = torch.cat(
            (
                attn_output[:, :, : self.num_heads // 2],
                attn_output[:, :, self.num_heads // 2 :].roll(groupsz // 2, dims=1),
            ),
            dim=2,
        )

    attn_output = attn_output.reshape(bsz, q_len, self.hidden_size)
    attn_output = self.o_proj(attn_output)

    if not output_attentions:
        attn_weights = None

    return attn_output, attn_weights, past_key_value


# Modified from:
# https://github.com/huggingface/transformers/blob/v4.40.0/src/transformers/models/llama/modeling_llama.py
def llama_flash_attention_2_forward(
    self: "LlamaFlashAttention2",
    hidden_states: torch.Tensor,
    attention_mask: Optional[torch.Tensor] = None,
    position_ids: Optional[torch.LongTensor] = None,
    past_key_value: Optional["Cache"] = None,
    output_attentions: bool = False,
    cache_position: Optional[torch.LongTensor] = None,
    **kwargs,
) -> Tuple[torch.Tensor, Optional[torch.Tensor], Optional[Tuple[torch.Tensor]]]:
    # LlamaFlashAttention2 attention does not support output_attentions
    output_attentions = False

    bsz, q_len, _ = hidden_states.size()

    query_states: "torch.Tensor" = self.q_proj(hidden_states)
    key_states: "torch.Tensor" = self.k_proj(hidden_states)
    value_states: "torch.Tensor" = self.v_proj(hidden_states)

    query_states = query_states.view(bsz, q_len, self.num_heads, self.head_dim).transpose(1, 2)
    key_states = key_states.view(bsz, q_len, self.num_key_value_heads, self.head_dim).transpose(1, 2)
    value_states = value_states.view(bsz, q_len, self.num_key_value_heads, self.head_dim).transpose(1, 2)

    cos, sin = self.rotary_emb(value_states, position_ids)
    query_states, key_states = apply_rotary_pos_emb(query_states, key_states, cos, sin)

    if past_key_value is not None:
        cache_kwargs = {"sin": sin, "cos": cos, "cache_position": cache_position}
        key_states, value_states = past_key_value.update(key_states, value_states, self.layer_idx, cache_kwargs)

    key_states = repeat_kv(key_states, self.num_key_value_groups)
    value_states = repeat_kv(value_states, self.num_key_value_groups)

    # FlashAttention requires the input to have the shape (bsz, seq_len, n_heads, head_dim)
    query_states = query_states.transpose(1, 2)
    key_states = key_states.transpose(1, 2)
    value_states = value_states.transpose(1, 2)

    dropout_rate = self.attention_dropout if self.training else 0.0

    input_dtype = query_states.dtype
    if input_dtype == torch.float32:
        if torch.is_autocast_enabled():
            target_dtype = torch.get_autocast_gpu_dtype()
        elif hasattr(self.config, "_pre_quantization_dtype"):
            target_dtype = self.config._pre_quantization_dtype
        else:
            target_dtype = self.q_proj.weight.dtype

        transformers_logger.warning_once("The input hidden states seems to be silently casted in float32.")
        query_states = query_states.to(target_dtype)
        key_states = key_states.to(target_dtype)
        value_states = value_states.to(target_dtype)

    if getattr(self.config, "group_size_ratio", None) and self.training:  # shift
        groupsz = int(q_len * getattr(self.config, "group_size_ratio"))
        assert q_len % groupsz == 0, "q_len {} should be divisible by group size {}.".format(q_len, groupsz)
        num_groups = q_len // groupsz

        def shift(state: "torch.Tensor") -> "torch.Tensor":
            state = torch.cat(
                (state[:, :, : self.num_heads // 2], state[:, :, self.num_heads // 2 :].roll(-groupsz // 2, dims=1)),
                dim=2,
            )
            return state.reshape(bsz * num_groups, groupsz, self.num_heads, self.head_dim)

        query_states, key_states, value_states = shift(query_states), shift(key_states), shift(value_states)
        if attention_mask is not None:
            attention_mask = attention_mask[:, :groupsz].repeat(num_groups, 1)

    attn_output: "torch.Tensor" = self._flash_attention_forward(
        query_states, key_states, value_states, attention_mask, query_states.size(1), dropout=dropout_rate
    )

    if getattr(self.config, "group_size_ratio", None) and self.training:  # shift back
        attn_output.reshape(bsz, q_len, self.num_heads, self.head_dim)
        attn_output = torch.cat(
            (
                attn_output[:, :, : self.num_heads // 2],
                attn_output[:, :, self.num_heads // 2 :].roll(groupsz // 2, dims=1),
            ),
            dim=2,
        )

    attn_output = attn_output.reshape(bsz, q_len, self.hidden_size).contiguous()
    attn_output = self.o_proj(attn_output)

    if not output_attentions:
        attn_weights = None

    return attn_output, attn_weights, past_key_value


# Modified from:
# https://github.com/huggingface/transformers/blob/v4.40.0/src/transformers/models/llama/modeling_llama.py
def llama_sdpa_attention_forward(
    self: "LlamaSdpaAttention",
    hidden_states: torch.Tensor,
    attention_mask: Optional[torch.Tensor] = None,
    position_ids: Optional[torch.LongTensor] = None,
    past_key_value: Optional["Cache"] = None,
    output_attentions: bool = False,
    cache_position: Optional[torch.LongTensor] = None,
    **kwargs,
) -> Tuple[torch.Tensor, Optional[torch.Tensor], Optional[Tuple[torch.Tensor]]]:
    if output_attentions:
        transformers_logger.warning_once(
            "SDPA does not support `output_attentions=True`. Falling back to the vanilla attention"
        )
        return llama_attention_forward(
            self,
            hidden_states=hidden_states,
            attention_mask=attention_mask,
            position_ids=position_ids,
            past_key_value=past_key_value,
            output_attentions=output_attentions,
            cache_position=cache_position,
            **kwargs,
        )

    bsz, q_len, _ = hidden_states.size()

    query_states: "torch.Tensor" = self.q_proj(hidden_states)
    key_states: "torch.Tensor" = self.k_proj(hidden_states)
    value_states: "torch.Tensor" = self.v_proj(hidden_states)

    query_states = query_states.view(bsz, q_len, self.num_heads, self.head_dim).transpose(1, 2)
    key_states = key_states.view(bsz, q_len, self.num_key_value_heads, self.head_dim).transpose(1, 2)
    value_states = value_states.view(bsz, q_len, self.num_key_value_heads, self.head_dim).transpose(1, 2)

    cos, sin = self.rotary_emb(value_states, position_ids)
    query_states, key_states = apply_rotary_pos_emb(query_states, key_states, cos, sin)

    if past_key_value is not None:
        cache_kwargs = {"sin": sin, "cos": cos, "cache_position": cache_position}
        key_states, value_states = past_key_value.update(key_states, value_states, self.layer_idx, cache_kwargs)

    key_states = repeat_kv(key_states, self.num_key_value_groups)
    value_states = repeat_kv(value_states, self.num_key_value_groups)

    if getattr(self.config, "group_size_ratio", None) and self.training:  # shift
        groupsz = int(q_len * getattr(self.config, "group_size_ratio"))
        assert q_len % groupsz == 0, "q_len {} should be divisible by group size {}.".format(q_len, groupsz)
        num_groups = q_len // groupsz

        def shift(state: "torch.Tensor") -> "torch.Tensor":
            state = state.transpose(1, 2)  # output: (bsz, seq_len, n_heads, head_dim)
            state = torch.cat(
                (state[:, :, : self.num_heads // 2], state[:, :, self.num_heads // 2 :].roll(-groupsz // 2, dims=1)),
                dim=2,
            )
            return state.reshape(bsz * num_groups, groupsz, self.num_heads, self.head_dim).transpose(1, 2)

        query_states, key_states, value_states = shift(query_states), shift(key_states), shift(value_states)
        if attention_mask is not None:
            attention_mask = attention_mask[:, :, :groupsz, :groupsz].repeat(num_groups, 1, 1, 1)

    causal_mask = attention_mask
    if attention_mask is not None:
        causal_mask = causal_mask[:, :, :, : key_states.shape[-2]]

    if query_states.device.type == "cuda" and causal_mask is not None:  # avoid pytorch bug
        query_states = query_states.contiguous()
        key_states = key_states.contiguous()
        value_states = value_states.contiguous()

    is_causal = True if causal_mask is None and q_len > 1 else False
    attn_output = torch.nn.functional.scaled_dot_product_attention(
        query_states,
        key_states,
        value_states,
        attn_mask=causal_mask,
        dropout_p=self.attention_dropout if self.training else 0.0,
        is_causal=is_causal,
    )
    attn_output = attn_output.transpose(1, 2).contiguous()

    if getattr(self.config, "group_size_ratio", None) and self.training:  # shift back
        attn_output.reshape(bsz, q_len, self.num_heads, self.head_dim)
        attn_output = torch.cat(
            (
                attn_output[:, :, : self.num_heads // 2],
                attn_output[:, :, self.num_heads // 2 :].roll(groupsz // 2, dims=1),
            ),
            dim=2,
        )

    attn_output = attn_output.reshape(bsz, q_len, self.hidden_size)
    attn_output = self.o_proj(attn_output)

    return attn_output, None, past_key_value


def _apply_llama_patch() -> None:
    require_version("transformers>=4.41.2,<=4.42.4", "To fix: pip install transformers>=4.41.2,<=4.42.4")
    LlamaAttention.forward = llama_attention_forward
    LlamaFlashAttention2.forward = llama_flash_attention_2_forward
    LlamaSdpaAttention.forward = llama_sdpa_attention_forward


def configure_longlora(config: "PretrainedConfig", model_args: "ModelArguments", is_trainable: bool) -> None:
    if not is_trainable or not model_args.shift_attn:
        return

    logger = get_logger(__name__)

    if getattr(config, "model_type", None) in SUPPORTED_CLASS_FOR_S2ATTN:
        setattr(config, "group_size_ratio", 0.25)
        _apply_llama_patch()
        logger.info("Using shift short attention with group_size_ratio=1/4.")
    else:
        logger.warning("Current model does not support shift short attention.")


==> latex/opensource/src/model/model_utils/misc.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import TYPE_CHECKING, List

from ...extras.logging import get_logger


if TYPE_CHECKING:
    from transformers import PretrainedConfig, PreTrainedModel, PreTrainedTokenizer


logger = get_logger(__name__)


def find_all_linear_modules(model: "PreTrainedModel", freeze_vision_tower: bool) -> List[str]:
    r"""
    Finds all available modules to apply lora or galore.
    """
    forbidden_modules = {"lm_head"}

    if model.config.model_type == "chatglm":
        forbidden_modules.add("output_layer")
    elif model.config.model_type == "internlm2":
        forbidden_modules.add("output")
    elif model.config.model_type in ["llava", "paligemma"]:
        forbidden_modules.add("multi_modal_projector")

    if freeze_vision_tower:
        forbidden_modules.add("vision_tower")

    module_names = set()
    for name, module in model.named_modules():
        if any(forbidden_module in name for forbidden_module in forbidden_modules):
            continue

        if "Linear" in module.__class__.__name__ and "Embedding" not in module.__class__.__name__:
            module_names.add(name.split(".")[-1])

    logger.info("Found linear modules: {}".format(",".join(module_names)))
    return list(module_names)


def find_expanded_modules(model: "PreTrainedModel", target_modules: List[str], num_layer_trainable: int) -> List[str]:
    r"""
    Finds the modules in the expanded blocks to apply lora.
    """
    num_layers = getattr(model.config, "num_hidden_layers", None)
    if not num_layers:
        raise ValueError("Model was not supported.")

    if num_layers % num_layer_trainable != 0:
        raise ValueError(
            "`num_layers` {} should be divisible by `num_layer_trainable` {}.".format(num_layers, num_layer_trainable)
        )

    stride = num_layers // num_layer_trainable
    trainable_layer_ids = range(stride - 1, num_layers + stride - 1, stride)
    trainable_layers = [".{:d}.".format(idx) for idx in trainable_layer_ids]
    module_names = []
    for name, _ in model.named_modules():
        if any(target_module in name for target_module in target_modules) and any(
            trainable_layer in name for trainable_layer in trainable_layers
        ):
            module_names.append(name)

    logger.info("Apply lora to layers: {}".format(",".join(map(str, trainable_layer_ids))))
    return module_names


def register_autoclass(config: "PretrainedConfig", model: "PreTrainedModel", tokenizer: "PreTrainedTokenizer"):
    if "AutoConfig" in getattr(config, "auto_map", {}):
        config.__class__.register_for_auto_class()
    if "AutoModelForCausalLM" in getattr(config, "auto_map", {}):
        model.__class__.register_for_auto_class()
    if "AutoTokenizer" in tokenizer.init_kwargs.get("auto_map", {}):
        tokenizer.__class__.register_for_auto_class()


==> latex/opensource/src/model/model_utils/mod.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import TYPE_CHECKING

from ...extras.constants import MOD_SUPPORTED_MODELS


if TYPE_CHECKING:
    from transformers import PretrainedConfig, PreTrainedModel

    from ...hparams import ModelArguments


def load_mod_pretrained_model(**init_kwargs) -> "PreTrainedModel":
    from MoD import AutoMoDModelForCausalLM

    return AutoMoDModelForCausalLM.from_pretrained(**init_kwargs)


def convert_pretrained_model_to_mod(
    model: "PreTrainedModel", config: "PretrainedConfig", model_args: "ModelArguments"
) -> "PreTrainedModel":
    from MoD import apply_mod_to_hf

    if getattr(config, "model_type", None) not in MOD_SUPPORTED_MODELS:
        raise ValueError("Current model is not supported by mixture-of-depth.")

    model = apply_mod_to_hf(model)
    model = model.to(model_args.compute_dtype)
    return model


==> latex/opensource/src/model/model_utils/moe.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import TYPE_CHECKING, Sequence

import torch
from transformers.integrations import is_deepspeed_zero3_enabled
from transformers.utils.versions import require_version


if TYPE_CHECKING:
    from transformers import PretrainedConfig, PreTrainedModel

    from ...hparams import ModelArguments


def _set_z3_leaf_modules(model: "PreTrainedModel", leaf_modules: Sequence["torch.nn.Module"]) -> None:
    require_version("deepspeed>=0.13.0", "To fix: pip install deepspeed>=0.13.0")
    from deepspeed.utils import set_z3_leaf_modules  # type: ignore

    set_z3_leaf_modules(model, leaf_modules)


def add_z3_leaf_module(model: "PreTrainedModel") -> None:
    r"""
    Sets module as a leaf module to skip partitioning in deepspeed zero3.
    """
    if not is_deepspeed_zero3_enabled():
        return

    if getattr(model.config, "model_type", None) == "dbrx":
        from transformers.models.dbrx.modeling_dbrx import DbrxFFN

        _set_z3_leaf_modules(model, [DbrxFFN])

    if getattr(model.config, "model_type", None) == "jamba":
        from transformers.models.jamba.modeling_jamba import JambaSparseMoeBlock

        _set_z3_leaf_modules(model, [JambaSparseMoeBlock])

    if getattr(model.config, "model_type", None) == "jetmoe":
        from transformers.models.jetmoe.modeling_jetmoe import JetMoeMoA, JetMoeMoE

        _set_z3_leaf_modules(model, [JetMoeMoA, JetMoeMoE])

    if getattr(model.config, "model_type", None) == "mixtral":
        from transformers.models.mixtral.modeling_mixtral import MixtralSparseMoeBlock

        _set_z3_leaf_modules(model, [MixtralSparseMoeBlock])

    if getattr(model.config, "model_type", None) == "qwen2moe":
        from transformers.models.qwen2_moe.modeling_qwen2_moe import Qwen2MoeSparseMoeBlock

        _set_z3_leaf_modules(model, [Qwen2MoeSparseMoeBlock])


def configure_moe(config: "PretrainedConfig", model_args: "ModelArguments", is_trainable: bool) -> None:
    if model_args.moe_aux_loss_coef is not None:
        if getattr(config, "model_type", None) in ["jamba", "mixtral", "qwen2_moe"]:
            setattr(config, "router_aux_loss_coef", model_args.moe_aux_loss_coef)

        elif getattr(config, "model_type", None) == "deepseek":
            setattr(config, "aux_loss_alpha", model_args.moe_aux_loss_coef)

        elif getattr(config, "model_type", None) == "jetmoe":
            setattr(config, "aux_loss_coef", model_args.moe_aux_loss_coef)

    if getattr(config, "model_type", None) in ["dbrx", "jamba", "jetmoe", "mixtral", "qwen2_moe"]:
        setattr(config, "output_router_logits", is_trainable)


==> latex/opensource/src/model/model_utils/packing.py <==
# Copyright 2024 Musab Gultekin and the LlamaFactory team.
#
# This code is based on the Musab Gultekin's functionary library.
# https://github.com/MeetKai/functionary/blob/main/functionary/train/packing/monkey_patch_packing.py
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
#
# MIT License
#
# Copyright (c) 2023 Musab Gultekin
#
# Permission is hereby granted, free of charge, to any person obtaining a copy
# of this software and associated documentation files (the "Software"), to deal
# in the Software without restriction, including without limitation the rights
# to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
# copies of the Software, and to permit persons to whom the Software is
# furnished to do so, subject to the following conditions:
#
# The above copyright notice and this permission notice shall be included in all
# copies or substantial portions of the Software.
#
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
# IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
# FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
# AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
# LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
# OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
# SOFTWARE.

from typing import TYPE_CHECKING, Tuple

import torch
import torch.nn.functional as F
import transformers.models
from transformers.utils.versions import require_version

from ...extras.constants import SUPPORTED_CLASS_FOR_BLOCK_DIAG_ATTN
from ...extras.logging import get_logger


if TYPE_CHECKING:
    from transformers import PretrainedConfig

    from ...hparams import ModelArguments


logger = get_logger(__name__)


def get_seqlens_in_batch(attention_mask: "torch.Tensor") -> "torch.Tensor":
    r"""
    Gets the sequnce lengths in the current batch.

    e.g.
    ```python
    # input
    [
        [1, 1, 2, 2, 2, 0],
        [1, 2, 2, 3, 3, 3],
    ]
    # output
    [2, 3, 1, 2, 3]
    ```
    """
    bsz = attention_mask.size(0)
    dtype, device = attention_mask.dtype, attention_mask.device
    max_num = torch.max(attention_mask).item()
    counts: "torch.Tensor" = torch.zeros((bsz, max_num), dtype=dtype, device=device)
    for i in range(max_num):
        counts[:, i] = torch.sum(attention_mask == (i + 1), dim=-1)

    counts = counts.flatten()
    seqlens = counts[counts.nonzero().squeeze(dim=-1)]
    return seqlens


def get_unpad_data(attention_mask: "torch.Tensor") -> Tuple["torch.Tensor", "torch.Tensor", int]:
    r"""
    Prepares the indices and seqlens for flash attn varlen function.

    Returns:
        indices: indices of non-masked tokens from the flattened sequence.
        cu_seqlens: the cumulative sequence lengths in the current batch, always starts from 0.
        max_seqlen_in_batch: the largest seqlen in the current batch.

    e.g.
    ```python
    # input
    [
        [1, 1, 2, 2, 2, 0],
        [1, 2, 2, 3, 3, 3],
    ]
    # output
    [0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11]
    [0, 2, 5, 6, 8, 11]
    3
    ```
    """
    seqlens_in_batch = get_seqlens_in_batch(attention_mask)
    indices = torch.nonzero(attention_mask.flatten(), as_tuple=False).flatten()
    max_seqlen_in_batch = seqlens_in_batch.max().item()
    cu_seqlens = F.pad(torch.cumsum(seqlens_in_batch, dim=0, dtype=torch.int32), (1, 0))
    return indices, cu_seqlens, max_seqlen_in_batch


def _patch_for_block_diag_attn(model_type: str) -> None:
    require_version("transformers>=4.41.2,<=4.42.4", "To fix: pip install transformers>=4.41.2,<=4.42.4")
    if model_type == "cohere":
        transformers.models.cohere.modeling_cohere._get_unpad_data = get_unpad_data
    elif model_type == "falcon":
        transformers.models.falcon.modeling_falcon._get_unpad_data = get_unpad_data
    elif model_type == "gemma":
        transformers.models.gemma.modeling_gemma._get_unpad_data = get_unpad_data
    elif model_type == "gemma2":
        transformers.models.gemma2.modeling_gemma2._get_unpad_data = get_unpad_data
    elif model_type == "llama":
        transformers.models.llama.modeling_llama._get_unpad_data = get_unpad_data
    elif model_type == "mistral":
        transformers.models.mistral.modeling_mistral._get_unpad_data = get_unpad_data
    elif model_type == "phi":
        transformers.models.phi.modeling_phi._get_unpad_data = get_unpad_data
    elif model_type == "phi3":
        transformers.models.phi3.modeling_phi3._get_unpad_data = get_unpad_data
    elif model_type == "qwen2":
        transformers.models.qwen2.modeling_qwen2._get_unpad_data = get_unpad_data
    elif model_type == "starcoder2":
        transformers.models.starcoder2.modeling_starcoder2._get_unpad_data = get_unpad_data


def configure_packing(config: "PretrainedConfig", model_args: "ModelArguments", is_trainable: bool) -> None:
    if not is_trainable or not model_args.block_diag_attn:
        return

    model_type = getattr(config, "model_type", None)
    if model_type in SUPPORTED_CLASS_FOR_BLOCK_DIAG_ATTN:
        _patch_for_block_diag_attn(model_type)
        logger.info("Using block diagonal attention for sequence packing without cross-attention.")
    else:
        raise ValueError("Current model does not support block diagonal attention.")


==> latex/opensource/src/model/model_utils/quantization.py <==
# Copyright 2024 HuggingFace Inc. and the LlamaFactory team.
#
# This code is inspired by the HuggingFace's Transformers and Optimum library.
# https://github.com/huggingface/transformers/blob/v4.41.0/src/transformers/utils/quantization_config.py
# https://github.com/huggingface/optimum/blob/v1.20.0/optimum/gptq/data.py
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import os
import random
from enum import Enum, unique
from typing import TYPE_CHECKING, Any, Dict, List

import torch
from datasets import load_dataset
from transformers import BitsAndBytesConfig, EetqConfig, GPTQConfig, HqqConfig
from transformers.integrations import is_deepspeed_zero3_enabled
from transformers.modeling_utils import is_fsdp_enabled
from transformers.utils.versions import require_version

from ...extras.constants import FILEEXT2TYPE
from ...extras.logging import get_logger
from ...extras.misc import get_current_device


if TYPE_CHECKING:
    from transformers import PretrainedConfig, PreTrainedTokenizer

    from ...hparams import ModelArguments


logger = get_logger(__name__)


@unique
class QuantizationMethod(str, Enum):
    r"""
    Borrowed from `transformers.utils.quantization_config.QuantizationMethod`.
    """

    BITS_AND_BYTES = "bitsandbytes"
    GPTQ = "gptq"
    AWQ = "awq"
    AQLM = "aqlm"
    QUANTO = "quanto"
    EETQ = "eetq"
    HQQ = "hqq"


def _get_quantization_dataset(tokenizer: "PreTrainedTokenizer", model_args: "ModelArguments") -> List[Dict[str, Any]]:
    r"""
    Prepares the tokenized dataset to perform AutoGPTQ. Do not use tensor output for JSON serialization.
    """
    if os.path.isfile(model_args.export_quantization_dataset):
        data_path = FILEEXT2TYPE.get(model_args.export_quantization_dataset.split(".")[-1], None)
        data_files = model_args.export_quantization_dataset
    else:
        data_path = model_args.export_quantization_dataset
        data_files = None

    dataset = load_dataset(
        path=data_path,
        data_files=data_files,
        split="train",
        cache_dir=model_args.cache_dir,
        token=model_args.hf_hub_token,
    )

    samples = []
    maxlen = model_args.export_quantization_maxlen
    for _ in range(model_args.export_quantization_nsamples):
        n_try = 0
        while True:
            if n_try > 100:
                raise ValueError("Cannot find satisfying example, considering decrease `export_quantization_maxlen`.")

            sample_idx = random.randint(0, len(dataset) - 1)
            sample: Dict[str, "torch.Tensor"] = tokenizer(dataset[sample_idx]["text"], return_tensors="pt")
            n_try += 1
            if sample["input_ids"].size(1) > maxlen:
                break  # TODO: fix large maxlen

        word_idx = random.randint(0, sample["input_ids"].size(1) - maxlen - 1)
        input_ids = sample["input_ids"][:, word_idx : word_idx + maxlen]
        attention_mask = sample["attention_mask"][:, word_idx : word_idx + maxlen]
        samples.append({"input_ids": input_ids.tolist(), "attention_mask": attention_mask.tolist()})

    return samples


def configure_quantization(
    config: "PretrainedConfig",
    tokenizer: "PreTrainedTokenizer",
    model_args: "ModelArguments",
    init_kwargs: Dict[str, Any],
) -> None:
    r"""
    Priority: PTQ-quantized (train/infer) > AutoGPTQ (export) > On-the-fly quantization (train/infer)
    """
    if getattr(config, "quantization_config", None):  # ptq
        if model_args.quantization_bit is not None:
            logger.warning("`quantization_bit` will not affect on the PTQ-quantized models.")

        if is_deepspeed_zero3_enabled() or is_fsdp_enabled():
            raise ValueError("DeepSpeed ZeRO-3 or FSDP is incompatible with PTQ-quantized models.")

        quantization_config: Dict[str, Any] = getattr(config, "quantization_config", None)
        quant_method = quantization_config.get("quant_method", "")

        if quant_method == QuantizationMethod.GPTQ:
            require_version("auto_gptq>=0.5.0", "To fix: pip install auto_gptq>=0.5.0")
            quantization_config.pop("disable_exllama", None)  # remove deprecated args
            quantization_config["use_exllama"] = False  # disable exllama

        if quant_method == QuantizationMethod.AWQ:
            require_version("autoawq", "To fix: pip install autoawq")

        if quant_method == QuantizationMethod.AQLM:
            require_version("aqlm>=1.1.0", "To fix: pip install aqlm[gpu]>=1.1.0")
            quantization_config["bits"] = 2

        quant_bits = quantization_config.get("bits", "?")
        logger.info("Loading {}-bit {}-quantized model.".format(quant_bits, quant_method.upper()))

    elif model_args.export_quantization_bit is not None:  # auto-gptq
        if model_args.export_quantization_bit not in [8, 4, 3, 2]:
            raise ValueError("AutoGPTQ only accepts 2/3/4/8-bit quantization.")

        require_version("optimum>=1.17.0", "To fix: pip install optimum>=1.17.0")
        require_version("auto_gptq>=0.5.0", "To fix: pip install auto_gptq>=0.5.0")
        from accelerate.utils import get_max_memory

        if getattr(config, "model_type", None) == "chatglm":
            raise ValueError("ChatGLM model is not supported yet.")

        init_kwargs["quantization_config"] = GPTQConfig(
            bits=model_args.export_quantization_bit,
            dataset=_get_quantization_dataset(tokenizer, model_args),
        )
        init_kwargs["device_map"] = "auto"
        init_kwargs["max_memory"] = get_max_memory()
        logger.info("Quantizing model to {} bit with AutoGPTQ.".format(model_args.export_quantization_bit))

    elif model_args.quantization_bit is not None:  # on-the-fly
        if model_args.quantization_method == QuantizationMethod.BITS_AND_BYTES.value:
            if model_args.quantization_bit == 8:
                require_version("bitsandbytes>=0.37.0", "To fix: pip install bitsandbytes>=0.37.0")
                init_kwargs["quantization_config"] = BitsAndBytesConfig(load_in_8bit=True)
            elif model_args.quantization_bit == 4:
                require_version("bitsandbytes>=0.39.0", "To fix: pip install bitsandbytes>=0.39.0")
                init_kwargs["quantization_config"] = BitsAndBytesConfig(
                    load_in_4bit=True,
                    bnb_4bit_compute_dtype=model_args.compute_dtype,
                    bnb_4bit_use_double_quant=model_args.double_quantization,
                    bnb_4bit_quant_type=model_args.quantization_type,
                    bnb_4bit_quant_storage=model_args.compute_dtype,  # crucial for fsdp+qlora
                )
            else:
                raise ValueError("Bitsandbytes only accepts 4-bit or 8-bit quantization.")

            # Do not assign device map if:
            # 1. deepspeed zero3 or fsdp (train)
            # 2. auto quantization device map (inference)
            if is_deepspeed_zero3_enabled() or is_fsdp_enabled() or model_args.quantization_device_map == "auto":
                if model_args.quantization_bit != 4:
                    raise ValueError("Only 4-bit quantized model can use fsdp+qlora or auto device map.")

                require_version("bitsandbytes>=0.43.0", "To fix: pip install bitsandbytes>=0.43.0")
            else:
                init_kwargs["device_map"] = {"": get_current_device()}  # change auto device map for inference

            logger.info("Quantizing model to {} bit with bitsandbytes.".format(model_args.quantization_bit))
        elif model_args.quantization_method == QuantizationMethod.HQQ.value:
            if model_args.quantization_bit not in [8, 6, 5, 4, 3, 2, 1]:
                raise ValueError("HQQ only accepts 1/2/3/4/5/6/8-bit quantization.")

            if is_deepspeed_zero3_enabled() or is_fsdp_enabled():
                raise ValueError("HQQ quantization is incompatible with DeepSpeed ZeRO-3 or FSDP.")

            require_version("hqq", "To fix: pip install hqq")
            init_kwargs["quantization_config"] = HqqConfig(
                nbits=model_args.quantization_bit, quant_zero=False, quant_scale=False, axis=0
            )  # use ATEN kernel (axis=0) for performance
            logger.info("Quantizing model to {} bit with HQQ.".format(model_args.quantization_bit))
        elif model_args.quantization_method == QuantizationMethod.EETQ.value:
            if model_args.quantization_bit != 8:
                raise ValueError("EETQ only accepts 8-bit quantization.")

            if is_deepspeed_zero3_enabled() or is_fsdp_enabled():
                raise ValueError("EETQ quantization is incompatible with DeepSpeed ZeRO-3 or FSDP.")

            require_version("eetq", "To fix: pip install eetq")
            init_kwargs["quantization_config"] = EetqConfig()
            logger.info("Quantizing model to {} bit with EETQ.".format(model_args.quantization_bit))


==> latex/opensource/src/model/model_utils/rope.py <==
# Copyright 2024 LMSYS and the LlamaFactory team.
# Copyright 2023 Rohan Taori, Ishaan Gulrajani, Tianyi Zhang, Yann Dubois, Xuechen Li
#
# This code is inspired by the LMSYS's FastChat library.
# https://github.com/lm-sys/FastChat/blob/v0.2.30/fastchat/train/train.py
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import math
from typing import TYPE_CHECKING

from ...extras.logging import get_logger


if TYPE_CHECKING:
    from transformers import PretrainedConfig

    from ...hparams import ModelArguments


logger = get_logger(__name__)


def configure_rope(config: "PretrainedConfig", model_args: "ModelArguments", is_trainable: bool) -> None:
    if model_args.rope_scaling is None:
        return

    if not hasattr(config, "rope_scaling"):
        logger.warning("Current model does not support RoPE scaling.")
        return

    if model_args.model_max_length is not None:
        if is_trainable and model_args.rope_scaling == "dynamic":
            logger.warning(
                "Dynamic NTK scaling may not work well with fine-tuning. "
                "See: https://github.com/huggingface/transformers/pull/24653"
            )

        current_max_length = getattr(config, "max_position_embeddings", None)
        if current_max_length and model_args.model_max_length > current_max_length:
            logger.info(
                "Enlarge max model length from {} to {}.".format(current_max_length, model_args.model_max_length)
            )
            setattr(config, "max_position_embeddings", model_args.model_max_length)
            scaling_factor = float(math.ceil(model_args.model_max_length / current_max_length))
        else:
            logger.warning("Input length is smaller than max length. Consider increase input length.")
            scaling_factor = 1.0
    else:
        scaling_factor = 2.0

    setattr(config, "rope_scaling", {"type": model_args.rope_scaling, "factor": scaling_factor})
    logger.info(
        "Using {} scaling strategy and setting scaling factor to {}".format(model_args.rope_scaling, scaling_factor)
    )


==> latex/opensource/src/model/model_utils/unsloth.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import TYPE_CHECKING, Any, Dict, Optional

from ...extras.logging import get_logger
from ...extras.misc import get_current_device


if TYPE_CHECKING:
    from transformers import PretrainedConfig, PreTrainedModel

    from ...hparams import ModelArguments


logger = get_logger(__name__)


def _get_unsloth_kwargs(
    config: "PretrainedConfig", model_name_or_path: str, model_args: "ModelArguments"
) -> Dict[str, Any]:
    return {
        "model_name": model_name_or_path,
        "max_seq_length": model_args.model_max_length or 4096,
        "dtype": model_args.compute_dtype,
        "load_in_4bit": model_args.quantization_bit == 4,
        "token": model_args.hf_hub_token,
        "device_map": {"": get_current_device()},
        "rope_scaling": getattr(config, "rope_scaling", None),
        "fix_tokenizer": False,
        "trust_remote_code": True,
        "use_gradient_checkpointing": "unsloth",
    }


def load_unsloth_pretrained_model(
    config: "PretrainedConfig", model_args: "ModelArguments"
) -> Optional["PreTrainedModel"]:
    r"""
    Optionally loads pretrained model with unsloth. Used in training.
    """
    from unsloth import FastLanguageModel

    unsloth_kwargs = _get_unsloth_kwargs(config, model_args.model_name_or_path, model_args)
    try:
        model, _ = FastLanguageModel.from_pretrained(**unsloth_kwargs)
    except NotImplementedError:
        logger.warning("Unsloth does not support model type {}.".format(getattr(config, "model_type", None)))
        model = None
        model_args.use_unsloth = False

    return model


def get_unsloth_peft_model(
    model: "PreTrainedModel", model_args: "ModelArguments", peft_kwargs: Dict[str, Any]
) -> "PreTrainedModel":
    r"""
    Gets the peft model for the pretrained model with unsloth. Used in training.
    """
    from unsloth import FastLanguageModel

    unsloth_peft_kwargs = {
        "model": model,
        "max_seq_length": model_args.model_max_length,
        "use_gradient_checkpointing": "unsloth",
    }
    return FastLanguageModel.get_peft_model(**peft_kwargs, **unsloth_peft_kwargs)


def load_unsloth_peft_model(
    config: "PretrainedConfig", model_args: "ModelArguments", is_trainable: bool
) -> "PreTrainedModel":
    r"""
    Loads peft model with unsloth. Used in both training and inference.
    """
    from unsloth import FastLanguageModel

    unsloth_kwargs = _get_unsloth_kwargs(config, model_args.adapter_name_or_path[0], model_args)
    try:
        if not is_trainable:
            unsloth_kwargs["use_gradient_checkpointing"] = False

        model, _ = FastLanguageModel.from_pretrained(**unsloth_kwargs)
    except NotImplementedError:
        raise ValueError("Unsloth does not support model type {}.".format(getattr(config, "model_type", None)))

    if not is_trainable:
        FastLanguageModel.for_inference(model)

    return model


==> latex/opensource/src/model/model_utils/valuehead.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import TYPE_CHECKING, Dict

import torch
from transformers.utils import cached_file

from ...extras.constants import V_HEAD_SAFE_WEIGHTS_NAME, V_HEAD_WEIGHTS_NAME
from ...extras.logging import get_logger


if TYPE_CHECKING:
    from transformers import PreTrainedModel

    from ...hparams import ModelArguments


logger = get_logger(__name__)


def load_valuehead_params(path_or_repo_id: str, model_args: "ModelArguments") -> Dict[str, torch.Tensor]:
    r"""
    Loads value head parameters from Hugging Face Hub or local disk.

    Returns: dict with keys `v_head.summary.weight` and `v_head.summary.bias`.
    """
    kwargs = {"path_or_repo_id": path_or_repo_id, "cache_dir": model_args.cache_dir, "token": model_args.hf_hub_token}
    err_text = ""

    try:
        from safetensors import safe_open

        vhead_file = cached_file(filename=V_HEAD_SAFE_WEIGHTS_NAME, **kwargs)
        with safe_open(vhead_file, framework="pt", device="cpu") as f:
            return {key: f.get_tensor(key) for key in f.keys()}
    except Exception as err:
        err_text = str(err)

    try:
        vhead_file = cached_file(filename=V_HEAD_WEIGHTS_NAME, **kwargs)
        return torch.load(vhead_file, map_location="cpu")
    except Exception as err:
        err_text = str(err)

    logger.info("Provided path ({}) does not contain value head weights: {}.".format(path_or_repo_id, err_text))
    logger.info("Ignore the above message if you are not resuming the training of a value head model.")
    return None


def prepare_valuehead_model(model: "PreTrainedModel") -> None:
    if getattr(model.config, "model_type", None) == "llava":
        setattr(model, "lm_head", model.language_model.get_output_embeddings())
        setattr(model, "_keys_to_ignore_on_save", ["lm_head.weight"])

    if getattr(model.config, "model_type", None) == "chatglm":
        setattr(model, "lm_head", model.transformer.output_layer)
        setattr(model, "_keys_to_ignore_on_save", ["lm_head.weight"])

    if getattr(model.config, "model_type", None) == "internlm2":
        setattr(model, "lm_head", model.output)
        setattr(model, "_keys_to_ignore_on_save", ["lm_head.weight"])


==> latex/opensource/src/model/model_utils/visual.py <==
# Copyright 2024 HuggingFace Inc. and the LlamaFactory team.
#
# This code is inspired by the HuggingFace's Transformers library.
# https://github.com/huggingface/transformers/blob/v4.40.0/src/transformers/models/llava/modeling_llava.py
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import TYPE_CHECKING, Tuple

import torch
import transformers.models
from transformers.activations import ACT2FN
from transformers.utils import logging

from ...extras.logging import get_logger


if TYPE_CHECKING:
    from transformers import LlavaConfig, PretrainedConfig, PreTrainedModel

    from ...hparams import ModelArguments


logger = get_logger(__name__)
transformers_logger = logging.get_logger(__name__)


class LlavaMultiModalProjectorForYiVL(torch.nn.Module):
    def __init__(self, config: "LlavaConfig") -> None:
        super().__init__()

        self.config = config
        if config is None:
            return

        self.linear_1 = torch.nn.Linear(config.vision_config.hidden_size, config.text_config.hidden_size, bias=True)
        self.linear_2 = torch.nn.LayerNorm(config.text_config.hidden_size, bias=True)
        self.linear_3 = torch.nn.Linear(config.text_config.hidden_size, config.text_config.hidden_size, bias=True)
        self.linear_4 = torch.nn.LayerNorm(config.text_config.hidden_size, bias=True)
        self.act = ACT2FN[config.projector_hidden_act]

    def forward(self, image_features: "torch.Tensor") -> "torch.Tensor":
        hidden_states = self.linear_1(image_features)
        hidden_states = self.linear_2(hidden_states)
        hidden_states = self.act(hidden_states)
        hidden_states = self.linear_3(hidden_states)
        hidden_states = self.linear_4(hidden_states)
        if hidden_states.dtype == torch.float32:
            if torch.is_autocast_enabled():
                target_dtype = torch.get_autocast_gpu_dtype()
            elif hasattr(self.config, "_pre_quantization_dtype"):
                target_dtype = self.config._pre_quantization_dtype
            else:
                target_dtype = self.linear_1.weight.dtype

            transformers_logger.warning_once("The hidden states seems to be silently casted in float32.")
            hidden_states = hidden_states.to(target_dtype)

        return hidden_states


class LlavaMultiModalProjectorForYiVLForVLLM(LlavaMultiModalProjectorForYiVL):
    def __init__(self, vision_hidden_size: int, text_hidden_size: int, projector_hidden_act: str) -> None:
        super().__init__(config=None)

        self.linear_1 = torch.nn.Linear(vision_hidden_size, text_hidden_size, bias=True)
        self.linear_2 = torch.nn.LayerNorm(text_hidden_size, bias=True)
        self.linear_3 = torch.nn.Linear(text_hidden_size, text_hidden_size, bias=True)
        self.linear_4 = torch.nn.LayerNorm(text_hidden_size, bias=True)
        self.act = ACT2FN[projector_hidden_act]


def autocast_projector_dtype(
    model: "PreTrainedModel", model_args: "ModelArguments", mm_projector_name: str = "multi_modal_projector"
) -> None:
    def _mm_projector_forward_post_hook(
        module: "torch.nn.Module", args: Tuple["torch.Tensor"], output: "torch.Tensor"
    ) -> "torch.Tensor":
        return output.to(model_args.compute_dtype)

    if hasattr(model, mm_projector_name) and getattr(model, "quantization_method", None):
        logger.info("Casting multimodal projector outputs in {}.".format(model_args.compute_dtype))
        mm_projector: "torch.nn.Module" = getattr(model, mm_projector_name)
        mm_projector.register_forward_hook(_mm_projector_forward_post_hook)


def configure_visual_model(config: "PretrainedConfig") -> None:
    if getattr(config, "model_type", None) == "llava":  # required for ds zero3 and valuehead models
        setattr(config, "hidden_size", getattr(config.text_config, "hidden_size", None))

    if getattr(config, "is_yi_vl_derived_model", None):
        logger.info("Detected Yi-VL model, applying projector patch.")
        transformers.models.llava.modeling_llava.LlavaMultiModalProjector = LlavaMultiModalProjectorForYiVL


==> latex/opensource/src/model/patcher.py <==
# Copyright 2024 the LlamaFactory team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import os
from types import MethodType
from typing import TYPE_CHECKING, Any, Dict

import torch
from peft import PeftModel
from transformers import PreTrainedModel, PreTrainedTokenizerBase, is_torch_npu_available
from transformers.integrations import is_deepspeed_zero3_enabled
from transformers.modeling_utils import is_fsdp_enabled

from ..extras.logging import get_logger
from ..extras.misc import infer_optim_dtype
from .model_utils.attention import configure_attn_implementation, print_attn_implementation
from .model_utils.checkpointing import prepare_model_for_training
from .model_utils.embedding import resize_embedding_layer
from .model_utils.longlora import configure_longlora
from .model_utils.moe import add_z3_leaf_module, configure_moe
from .model_utils.packing import configure_packing
from .model_utils.quantization import configure_quantization
from .model_utils.rope import configure_rope
from .model_utils.valuehead import prepare_valuehead_model
from .model_utils.visual import autocast_projector_dtype, configure_visual_model


if TYPE_CHECKING:
    from transformers import PretrainedConfig, PreTrainedTokenizer
    from trl import AutoModelForCausalLMWithValueHead

    from ..hparams import ModelArguments


logger = get_logger(__name__)


def patch_tokenizer(tokenizer: "PreTrainedTokenizer") -> None:
    if "PreTrainedTokenizerBase" not in str(tokenizer._pad.__func__):
        tokenizer._pad = MethodType(PreTrainedTokenizerBase._pad, tokenizer)


def patch_config(
    config: "PretrainedConfig",
    tokenizer: "PreTrainedTokenizer",
    model_args: "ModelArguments",
    init_kwargs: Dict[str, Any],
    is_trainable: bool,
) -> None:
    if model_args.compute_dtype is None:  # priority: bf16 > fp16 > fp32
        if model_args.infer_dtype != "auto" and not is_trainable:
            model_args.compute_dtype = getattr(torch, model_args.infer_dtype)
        else:
            model_args.compute_dtype = infer_optim_dtype(model_dtype=getattr(config, "torch_dtype", None))

    if is_torch_npu_available():
        use_jit_compile = os.environ.get("JIT_COMPILE", "0").lower() in ["true", "1"]
        torch.npu.set_compile_mode(jit_compile=use_jit_compile)

    configure_attn_implementation(config, model_args, is_trainable)
    configure_rope(config, model_args, is_trainable)
    configure_longlora(config, model_args, is_trainable)
    configure_quantization(config, tokenizer, model_args, init_kwargs)
    configure_moe(config, model_args, is_trainable)
    configure_visual_model(config)
    configure_packing(config, model_args, is_trainable)

    if model_args.use_cache and not is_trainable:
        setattr(config, "use_cache", True)
        logger.info("Using KV cache for faster generation.")

    if getattr(config, "model_type", None) == "qwen":
        setattr(config, "use_flash_attn", model_args.flash_attn == "fa2")
        for dtype_name, dtype in [("fp16", torch.float16), ("bf16", torch.bfloat16), ("fp32", torch.float32)]:
            setattr(config, dtype_name, model_args.compute_dtype == dtype)

    if getattr(config, "model_type", None) == "qwen2" and is_trainable and model_args.flash_attn == "fa2":
        setattr(config, "use_cache", False)  # qwen2 does not support use_cache when using flash attn

    # deepspeed zero3 is not compatible with low_cpu_mem_usage
    init_kwargs["low_cpu_mem_usage"] = model_args.low_cpu_mem_usage and (not is_deepspeed_zero3_enabled())

    # cast data type of the model if:
    # 1. not deepspeed zero3 and not fsdp (keep zero3 or fsdp in float32)
    # 2. quantization_bit is not None (qlora)
    if (not is_deepspeed_zero3_enabled() and not is_fsdp_enabled()) or model_args.quantization_bit is not None:
        init_kwargs["torch_dtype"] = model_args.compute_dtype

        if init_kwargs["low_cpu_mem_usage"]:  # device map requires low_cpu_mem_usage=True
            if "device_map" not in init_kwargs and model_args.device_map:
                init_kwargs["device_map"] = model_args.device_map

            if init_kwargs.get("device_map", None) == "auto":
                init_kwargs["offload_folder"] = model_args.offload_folder


def patch_model(
    model: "PreTrainedModel",
    tokenizer: "PreTrainedTokenizer",
    model_args: "ModelArguments",
    is_trainable: bool,
    add_valuehead: bool,
) -> None:
    gen_config = model.generation_config  # check and fix generation config
    if not gen_config.do_sample and (
        (gen_config.temperature is not None and gen_config.temperature != 1.0)
        or (gen_config.top_p is not None and gen_config.top_p != 1.0)
        or (gen_config.typical_p is not None and gen_config.typical_p != 1.0)
    ):
        gen_config.do_sample = True

    if "GenerationMixin" not in str(model.generate.__func__):
        model.generate = MethodType(PreTrainedModel.generate, model)

    if add_valuehead:
        prepare_valuehead_model(model)

    if model_args.resize_vocab:
        resize_embedding_layer(model, tokenizer)

    if model_args.visual_inputs:
        autocast_projector_dtype(model, model_args)

    if is_trainable:
        prepare_model_for_training(model, model_args)
        add_z3_leaf_module(model)

    if not model_args.use_unsloth:
        print_attn_implementation(model.config)

    try:
        model.add_model_tags(["llama-factory"])
    except Exception:
        logger.warning("Cannot properly tag the model.")


def patch_valuehead_model(model: "AutoModelForCausalLMWithValueHead") -> None:
    def tie_weights(self: "AutoModelForCausalLMWithValueHead") -> None:
        if isinstance(self.pretrained_model, PreTrainedModel):
            self.pretrained_model.tie_weights()

    def get_input_embeddings(self: "AutoModelForCausalLMWithValueHead") -> torch.nn.Module:
        if isinstance(self.pretrained_model, PreTrainedModel):
            return self.pretrained_model.get_input_embeddings()

    def get_output_embeddings(self: "AutoModelForCausalLMWithValueHead") -> torch.nn.Module:
        if isinstance(self.pretrained_model, PreTrainedModel):
            return self.pretrained_model.get_output_embeddings()

    def create_or_update_model_card(self: "AutoModelForCausalLMWithValueHead", output_dir: str) -> None:
        if isinstance(self.pretrained_model, PeftModel):
            self.pretrained_model.create_or_update_model_card(output_dir)

    ignore_modules = [name for name, _ in model.named_parameters() if "pretrained_model" in name]
    setattr(model, "_keys_to_ignore_on_save", ignore_modules)
    setattr(model, "tie_weights", MethodType(tie_weights, model))
    setattr(model, "get_input_embeddings", MethodType(get_input_embeddings, model))
    setattr(model, "get_output_embeddings", MethodType(get_output_embeddings, model))
    setattr(model, "create_or_update_model_card", MethodType(create_or_update_model_card, model))


==> latex/opensource/src/train/amopo/trainer.py <==
import warnings
from collections import defaultdict
from contextlib import nullcontext
from types import MethodType
from typing import TYPE_CHECKING, Dict, Literal, Optional, Tuple, Union

import torch
import torch.nn.functional as F
from transformers import Trainer
from trl import DPOTrainer
from trl.trainer import disable_dropout_in_model

from ..trainer_utils import create_custom_optimzer, create_custom_scheduler, get_all_tokens_batch_logps

import pdb

if TYPE_CHECKING:
    from transformers import PreTrainedModel, ProcessorMixin

    from ...hparams import FinetuningArguments


class CustomAMoPOTrainer(DPOTrainer):
    def __init__(
        self,
        model: Union["PreTrainedModel", torch.nn.Module],
        ref_model: Optional[Union["PreTrainedModel", torch.nn.Module]],
        finetuning_args: "FinetuningArguments",
        processor: Optional["ProcessorMixin"],
        disable_dropout: bool = True,
        **kwargs,
    ):

        self.finetuning_args = finetuning_args

        self.ref_model = ref_model
        self._stored_metrics = defaultdict(lambda: defaultdict(list))

        # dpo hyperparams
        self.beta = finetuning_args.pref_beta
        self.loss_type = finetuning_args.pref_loss
        self.ftx_gamma = finetuning_args.pref_ftx

        Trainer.__init__(self, model=model, **kwargs)
        if not hasattr(self, "accelerator"):
            raise AttributeError("Please update `transformers`.")

        warnings.simplefilter("ignore")  # remove gc warnings on ref model

    def create_optimizer(self) -> "torch.optim.Optimizer":
        if self.optimizer is None:
            self.optimizer = create_custom_optimzer(self.model, self.args, self.finetuning_args)
        return super().create_optimizer()

    def create_scheduler(
        self, num_training_steps: int, optimizer: Optional["torch.optim.Optimizer"] = None
    ) -> "torch.optim.lr_scheduler.LRScheduler":
        create_custom_scheduler(self.args, num_training_steps, optimizer)
        return super().create_scheduler(num_training_steps, optimizer)


    def single_object_loss(self, chosen_logps: "torch.Tensor", rejected_logps: "torch.Tensor") -> "torch.Tensor":
        r"""
        Computes SimPO loss for batched log probabilities of the policy model.
        """
        logits = chosen_logps - rejected_logps
        single_object_loss = -F.logsigmoid(self.beta * logits)
        return single_object_loss

    def compute_preference_loss(
        self,
        policy_chosen_logps: "torch.Tensor",
        policy_rejected_logps: "torch.Tensor",
        reference_chosen_logps: Optional["torch.Tensor"],
        reference_rejected_logps: Optional["torch.Tensor"],
    ) -> Tuple["torch.Tensor", "torch.Tensor", "torch.Tensor"]:
        r"""
        Computes loss for preference learning.
        """
        losses = self.single_object_loss(policy_chosen_logps, policy_rejected_logps)
        
        chosen_rewards = self.beta * policy_chosen_logps.to(self.accelerator.device).detach()
        rejected_rewards = self.beta * policy_rejected_logps.to(self.accelerator.device).detach()

        return losses, chosen_rewards, rejected_rewards

    def concatenated_forward(
        self, model: "PreTrainedModel", batch: Dict[str, "torch.Tensor"]
    ) -> Tuple["torch.Tensor", "torch.Tensor", "torch.Tensor", "torch.Tensor", "torch.Tensor"]:
        r"""
        Computes the sum log probabilities of the labels under given logits if loss_type is not IPO, ORPO or SimPO.

        Otherwise the average log probabilities.
        """
        if self.finetuning_args.use_ref_model:
            batch = {k: v.detach().clone() for k, v in batch.items()}  # avoid error
        all_logits: "torch.Tensor" = model(**batch, return_dict=True, use_cache=False).logits.to(torch.float32)

        # per_token_logits: every token probability
        all_logps, valid_length, per_token_logits, loss_mask = get_all_tokens_batch_logps(logits=all_logits, labels=batch["labels"])
        
        all_logps = all_logps / valid_length

        batch_size = batch["input_ids"].size(0) // 8  # 8 input_ids (chosen, rejected) * (no_object, helpfulness, correctness, instruction_following) ,with paired (chosen_no_obj, rejected_obj, ......)
        
        new_all_logps = all_logps.split(batch_size, dim=0)
        new_all_logits = all_logits.split(batch_size, dim=0)
        new_valid_length= valid_length.split(batch_size, dim=0)
        
        chosen_all_logps = [new_all_logps[i] for i in range(len(new_all_logps)) if i % 2 == 0]
        rejected_all_logps = [new_all_logps[i] for i in range(len(new_all_logps)) if i % 2 != 0]
        chosen_all_logits = [new_all_logits[i] for i in range(len(new_all_logits)) if i % 2 == 0]
        rejected_all_logits = [new_all_logits[i] for i in range(len(new_all_logits)) if i % 2 != 0]
        chosen_all_valid_length = [new_valid_length[i] for i in range(len(new_valid_length)) if i % 2 == 0]
        rejected_all_valid_length = [new_valid_length[i] for i in range(len(new_valid_length)) if i % 2 != 0]


        # for adaptive weight assignment
        new_per_token_logits = per_token_logits.split(batch_size, dim=0)
        new_loss_mask = loss_mask.split(batch_size, dim=0)

        chosen_per_token_logits = [new_per_token_logits[i] for i in range(len(new_per_token_logits)) if i % 2 == 0]
        reject_per_token_logits = [new_per_token_logits[i] for i in range(len(new_per_token_logits)) if i % 2 != 0]
        chosen_loss_mask = [new_loss_mask[i] for i in range(len(new_loss_mask)) if i % 2 == 0]
        rejected_loss_mask = [new_loss_mask[i] for i in range(len(new_loss_mask)) if i % 2 != 0]
       
        return chosen_all_logps, rejected_all_logps, chosen_all_logits, rejected_all_logits, chosen_all_valid_length, rejected_all_valid_length, chosen_per_token_logits, reject_per_token_logits, chosen_loss_mask, rejected_loss_mask

    def compute_reference_log_probs(
        self, model: "PreTrainedModel", batch: Dict[str, "torch.Tensor"]
    ) -> Tuple[Optional["torch.Tensor"], Optional["torch.Tensor"]]:
        r"""
        Computes log probabilities of the reference model.
        """
        if not self.finetuning_args.use_ref_model:
            return None, None

        if self.ref_model is None:
            ref_model = model
            ref_context = self.accelerator.unwrap_model(model).disable_adapter()
        else:
            ref_model = self.ref_model
            ref_context = nullcontext()

        with torch.no_grad(), ref_context:
            reference_all_chosen_logps, reference_all_rejected_logps, *_ = self.concatenated_forward(ref_model, batch)

        return reference_all_chosen_logps, reference_all_rejected_logps

    def get_batch_loss_metrics(
        self,
        model: "PreTrainedModel",
        batch: Dict[str, "torch.Tensor"],
        train_eval: Literal["train", "eval"] = "train",
    ) -> Tuple["torch.Tensor", Dict[str, "torch.Tensor"]]:
        r"""
        Computes the DPO loss and other metrics for the given batch of inputs for train or test.
        """

        metrics = {}
        (
            policy_chosen_all_logps, 
            policy_rejected_all_logps, 
            policy_chosen_all_logits, 
            policy_rejected_all_logits, 
            policy_chosen_all_valid_length, 
            policy_rejected_all_valid_length,
            policy_chosen_per_token_logits,
            polocy_rejected_per_token_logits,
            policy_chosen_loss_mask,
            policy_rejected_loss_mask,
        ) = self.concatenated_forward(model, batch)
            

        policy_chosen_all_logps = torch.cat(policy_chosen_all_logps)
        policy_rejected_all_logps =torch.cat(policy_rejected_all_logps) 
        policy_chosen_all_logits =torch.cat(policy_chosen_all_logits)
        policy_rejected_all_logits =torch.cat(policy_rejected_all_logits) 
        policy_chosen_all_valid_length =torch.cat(policy_chosen_all_valid_length)
        policy_rejected_all_valid_length =torch.cat(policy_rejected_all_valid_length)

        reference_all_chosen_logps, reference_all_rejected_logps = self.compute_reference_log_probs(model, batch)
        all_losses = []
        all_chosen_rewards = []
        all_rejected_rewards = []
        for i in range(len(policy_chosen_all_logps)):
            losses, chosen_rewards, rejected_rewards = self.compute_preference_loss(
                policy_chosen_all_logps[i],
                policy_rejected_all_logps[i],
                reference_all_chosen_logps,
                reference_all_rejected_logps,
            )
            all_losses.append(losses)
            all_chosen_rewards.append(chosen_rewards)
            all_rejected_rewards.append(rejected_rewards)
        losses = torch.stack(all_losses) 

        #  对每个分布的token进行高斯分布采样
        policy_chosen_per_token_logits = torch.cat(policy_chosen_per_token_logits)
        polocy_rejected_per_token_logits = torch.cat(polocy_rejected_per_token_logits)
        policy_chosen_loss_mask = torch.cat(policy_chosen_loss_mask)
        policy_rejected_loss_mask = torch.cat(policy_rejected_loss_mask)

        policy_chosen_per_token_probs = torch.where(policy_chosen_loss_mask, policy_chosen_per_token_logits, policy_chosen_per_token_logits)
        policy_rejected_per_token_probs = torch.where(policy_rejected_loss_mask, polocy_rejected_per_token_logits, polocy_rejected_per_token_logits)

        policy_chosen_topk_token_probs = policy_chosen_per_token_probs*policy_chosen_loss_mask
        policy_chosen_topk_token_probs_weighted = []
        for probs in policy_chosen_topk_token_probs:
            non_zero_probs = probs[probs != 0]
            # non_zero_probs 为空
            if non_zero_probs.numel() == 0: 
                print('-------policy_chosen_topk_token_probs ---  non_zero_probs 为空-------------')
                policy_chosen_topk_token_probs_weighted.append(0.0)
                continue
            mean = torch.mean(non_zero_probs)
            std_dev = torch.std(non_zero_probs)
            weighted = torch.normal(mean=mean, std=std_dev)
            policy_chosen_topk_token_probs_weighted.append(weighted.item())

        policy_chosen_topk_token_probs_weighted = torch.tensor(policy_chosen_topk_token_probs_weighted).to(self.accelerator.device)

        policy_rejected_topk_token_probs = policy_rejected_per_token_probs*policy_rejected_loss_mask
        policy_rejected_topk_token_probs_weighted = []
        for probs in policy_rejected_topk_token_probs:
            non_zero_probs = probs[probs != 0]
            # non_zero_probs 为空
            if non_zero_probs.numel() == 0: 
                print('-------policy_rejected_topk_token_probs ---  non_zero_probs 为空-------------')
                policy_rejected_topk_token_probs_weighted.append(0.0)
                continue
            mean = torch.mean(non_zero_probs)
            std_dev = torch.std(non_zero_probs)
            weighted = torch.normal(mean=mean, std=std_dev)
            policy_rejected_topk_token_probs_weighted.append(weighted.item())
        policy_rejected_topk_token_probs_weighted = torch.tensor(policy_rejected_topk_token_probs_weighted).to(self.accelerator.device)

        softmax_tensor = torch.add(policy_chosen_topk_token_probs_weighted, policy_rejected_topk_token_probs_weighted)
        
        if torch.isinf(softmax_tensor).any() or torch.isnan(softmax_tensor).any():
            print('-------inf or nan-----::::', softmax_tensor) # check why goto this branch？
            softmax_tensor = torch.where(torch.isinf(softmax_tensor) | torch.isnan(softmax_tensor), torch.tensor(0.0, device=softmax_tensor.device), softmax_tensor)

        softmax_tensor = F.softmax(softmax_tensor, dim=0)

        losses = losses*softmax_tensor

        reward_accuracies = (chosen_rewards > rejected_rewards).float()
        prefix = "eval_" if train_eval == "eval" else ""
        metrics["{}rewards/chosen".format(prefix)] = chosen_rewards.mean().cpu()
        metrics["{}rewards/rejected".format(prefix)] = rejected_rewards.mean().cpu()
        metrics["{}rewards/accuracies".format(prefix)] = reward_accuracies.mean().cpu()
        metrics["{}rewards/dpo_margins".format(prefix)] = (all_chosen_rewards[0] - all_rejected_rewards[0]).mean().cpu()
        metrics["{}rewards/helpfulness_margins".format(prefix)] = (all_chosen_rewards[1] - all_rejected_rewards[1]).mean().cpu()
        metrics["{}rewards/correctness_margins".format(prefix)] = (all_chosen_rewards[2] - all_rejected_rewards[2]).mean().cpu()
        metrics["{}rewards/instruction_following_margins".format(prefix)] = (all_chosen_rewards[3] - all_rejected_rewards[3]).mean().cpu()
        metrics["{}logps/rejected".format(prefix)] = policy_rejected_all_logps.detach().mean().cpu()
        metrics["{}logps/chosen".format(prefix)] = policy_chosen_all_logps.detach().mean().cpu()
        metrics["{}logits/rejected".format(prefix)] = policy_rejected_all_logits.detach().mean().cpu()
        metrics["{}logits/chosen".format(prefix)] = policy_chosen_all_logits.detach().mean().cpu()
        return losses.mean(), metrics

